Position Space Equations for Banana Feynman Diagrams

The answers for Feynman diagrams satisfy various kinds of differential equations -- which is not a surprise, because they are defined as Gaussian correlators, possessing a vast variety of Ward identities and superintegrability properties. We study these equations in the simplest example of banana diagrams. They contain any number of loops, but can be efficiently handled in position rather than momentum representation, where loop integrals do not show up. We derive equations for the case of scalar fields, explain their origins and drastic simplification at coincident masses. To further simplify the story we do not consider coincident points, i.e. ignore delta-function contributions and ultraviolet divergences for the most part. The equations in this case reduce to homogeneous and have as many solutions as there are different Green functions -- $2^n$ for $n$ loops in quadratic theory, what reduces to just $n+1$ for coincident masses, i.e. for a single field. We comment on the recovery of the delta-functions directly from the homogeneous equations and also compare our result with momentum space formulas known in the literature.

==> bananas_supplementary_material.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    288826,       7967]
NotebookOptionsPosition[    286161,       7924]
NotebookOutlinePosition[    286559,       7940]
CellTagsIndexPosition[    286516,       7937]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Output", "Chapter",
 CellChangeTimes->{{3.887704979123143*^9, 3.8877049806663265`*^9}, {
  3.8877050231990075`*^9, 
  3.8877050242893143`*^9}},ExpressionUUID->"8b0db9a7-7584-4d0a-9ddd-\
ba7c9b535c2e"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"L", "[", "n", "]"}], " ", "To", " ", "get", " ", "the", " ", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}]}], "-", 
    RowBox[{"loop", " ", "operator", " ", "in", " ", "symbolic", " ", "x"}], 
    "-", "\[CapitalLambda]", "-", 
    RowBox[{"box", " ", 
     RowBox[{"form", ".", " ", 
      RowBox[{"DiffForm", "[", "n", "]"}]}], " ", "to", " ", "get", " ", 
     "the", " ", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}]}], "-", 
    RowBox[{
    "loop", " ", "operator", " ", "as", " ", "a", " ", "differential", " ", 
     "expression", " ", "in", " ", "derivaties", " ", "of", " ", 
     RowBox[{"f", "[", "x", "]"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"For", " ", "n"}], "=", "13"}], ",", 
    RowBox[{
    "14", " ", "operators", " ", "are", " ", "avialable", " ", "only", " ", 
     "in", " ", "DiffForm"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.887705025531382*^9, 3.8877050991884*^9}, {
  3.887705164624335*^9, 3.8877052132894773`*^9}, {3.8877074060685225`*^9, 
  3.887707430035365*^9}, {3.8878882183844833`*^9, 
  3.887888239120825*^9}},ExpressionUUID->"9a5d7f70-e300-485c-9978-\
cc3ce5d9cf37"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.887705258232501*^9, 3.8877052601360626`*^9}, 
   3.887707402535516*^9},ExpressionUUID->"7a3114c1-e067-48d0-a08e-\
d6842f16fd59"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"L", "[", "1", "]"}], "\[IndentingNewLine]", 
 RowBox[{"DiffForm", "[", "2", "]"}]}], "Input",
 CellChangeTimes->{{3.8878063945670342`*^9, 3.88780641283068*^9}, 
   3.8878882142343435`*^9},
 CellLabel->
  "In[420]:=",ExpressionUUID->"000cd588-8592-4387-a67f-aaa8ffc1c52b"],

Cell[BoxData[
 RowBox[{"box", "+", 
  SuperscriptBox["m", "2"]}]], "Output",
 CellChangeTimes->{{3.8878063961199927`*^9, 3.8878064131073675`*^9}, 
   3.887888215006116*^9},
 CellLabel->
  "Out[420]=",ExpressionUUID->"cac29f79-9ece-42c2-ad7f-017fb02184ab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
   SuperscriptBox["m", "2"], " ", 
   RowBox[{"f", "[", "x", "]"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"10", "-", 
      RowBox[{"9", " ", "d"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["x", "2"]}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["f", "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], "x"], "+", 
  RowBox[{"3", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["f", "\[Prime]\[Prime]",
     MultilineFunction->None], "[", "x", "]"}]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{
    SuperscriptBox["f", 
     TagBox[
      RowBox[{"(", "3", ")"}],
      Derivative],
     MultilineFunction->None], "[", "x", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.8878063961199927`*^9, 3.8878064131073675`*^9}, 
   3.887888215013446*^9},
 CellLabel->
  "Out[421]=",ExpressionUUID->"30b06495-6493-4f38-a7c8-b150f7c4d5bf"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"L", "[", "10", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DiffForm", "[", "10", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.887705216009754*^9, 3.887705216733363*^9}, {
  3.8877073602846603`*^9, 3.887707369123298*^9}, {3.887707436858229*^9, 
  3.8877074405688276`*^9}, {3.8877077257899165`*^9, 3.88770773170334*^9}, {
  3.8877077868463387`*^9, 3.8877077934379587`*^9}, {3.8877078530911736`*^9, 
  3.887707892493335*^9}, {3.8877079346810894`*^9, 3.887707936606801*^9}, {
  3.88780637425922*^9, 3.8878064043010454`*^9}},
 CellLabel->
  "In[366]:=",ExpressionUUID->"dedf0383-4b10-4c9c-bd49-41526379de24"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DiffForm", "[", "13", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.887707550072595*^9, 3.8877075556586733`*^9}, {
   3.8877075968150992`*^9, 3.8877076095245295`*^9}, {3.8877077964704504`*^9, 
   3.887707799514253*^9}, {3.887707862554947*^9, 3.887707941656506*^9}, 
   3.8878063727899694`*^9, 3.8878064071880674`*^9},
 CellLabel->
  "In[368]:=",ExpressionUUID->"14d90439-a131-4dc7-9299-79d3ce4637b7"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"Lunequalmass", "[", "3", "]"}], " ", "to", " ", "get", " ", 
    "the", " ", "two"}], "-", 
   RowBox[{
   "loop", " ", "three", " ", "different", " ", "mass", " ", "operator", " ", 
    "in", " ", "symbolic", " ", "x"}], "-", "\[CapitalLambda]", "-", 
   RowBox[{"box", " ", 
    RowBox[{"form", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8878881704713774`*^9, 3.8878882109346757`*^9}, {
  3.8878882421719522`*^9, 3.8878882581767716`*^9}, {3.8878882964199715`*^9, 
  3.8878882980408597`*^9}},ExpressionUUID->"b662d50f-753d-4aff-88c3-\
7e7ba59f00c6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Lunequalmass", "[", "3", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8878883132054977`*^9, 3.8878883157013865`*^9}},
 CellLabel->
  "In[423]:=",ExpressionUUID->"7c6bd568-a439-4bd5-ade9-f7639bfbadc8"]
}, Closed]],

Cell[CellGroupData[{

Cell["Details", "Chapter",
 CellChangeTimes->{{3.887632960160145*^9, 3.887633000376419*^9}, {
  3.887704892019915*^9, 3.8877048961998644`*^9}, {3.8877049496994333`*^9, 
  3.887704969998662*^9}},ExpressionUUID->"63428776-96e2-47f9-b40d-\
feccec554d73"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Operators", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"box", "+", 
      SuperscriptBox["m", "2"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}]}], "+", 
      RowBox[{"lambda", "**", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"2", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"2", " ", "d"}]}], ")"}], " ", 
       RowBox[{"lambda", "**", 
        RowBox[{"(", 
         RowBox[{"box", "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["m", "2"]}]}], ")"}]}]}], "+", 
      RowBox[{
       SuperscriptBox["x", "2"], "**", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], "**", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         SuperscriptBox["m", "2"]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"2", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"4", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"2", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{"lambda", "**", 
        RowBox[{"(", 
         RowBox[{"box", "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["m", "2"]}]}], ")"}]}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"2", " ", "d"}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["x", "2"], "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["box", "2"]}], "+", 
          RowBox[{"25", " ", "box", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"32", " ", 
           SuperscriptBox["m", "4"]}]}], ")"}]}]}], "+", 
      RowBox[{
       SuperscriptBox["x", "2"], "**", "lambda", "**", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], "**", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"2", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"4", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         RowBox[{"5", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"2", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"4", " ", "d"}]}], ")"}], " ", 
       RowBox[{"lambda", "**", 
        RowBox[{"(", 
         RowBox[{"box", "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["m", "2"]}]}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"2", " ", "d"}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["x", "2"], "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["box", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "36"}], "+", 
             RowBox[{"29", " ", "d"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "box", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "266"}], "+", 
             RowBox[{"217", " ", "d"}]}], ")"}], " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "176"}], "+", 
             RowBox[{"145", " ", "d"}]}], ")"}], " ", 
           SuperscriptBox["m", "4"]}]}], ")"}]}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"2", " ", "d"}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["x", "2"], "**", "lambda", "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["box", "2"]}], "+", 
          RowBox[{"70", " ", "box", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"259", " ", 
           SuperscriptBox["m", "4"]}]}], ")"}]}]}], "+", 
      RowBox[{
       SuperscriptBox["x", "2"], "**", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         RowBox[{"25", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], "**", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], "**", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         SuperscriptBox["m", "2"]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         RowBox[{"5", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["x", "2"], "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["box", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "48"}], "+", 
             RowBox[{"37", " ", "d"}]}], ")"}]}], "+", 
          RowBox[{"28", " ", "box", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "29"}], "+", 
             RowBox[{"23", " ", "d"}]}], ")"}], " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"12", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "137"}], "+", 
             RowBox[{"111", " ", "d"}]}], ")"}], " ", 
           SuperscriptBox["m", "4"]}]}], ")"}]}]}], "+", 
      RowBox[{"40", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         RowBox[{"5", " ", "d"}]}], ")"}], " ", 
       RowBox[{"lambda", "**", 
        RowBox[{"(", 
         RowBox[{"box", "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["m", "2"]}]}], ")"}]}]}], " ", "+", 
      RowBox[{
       SuperscriptBox["x", "4"], "**", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", " ", 
          SuperscriptBox["box", "3"]}], "+", 
         RowBox[{"364", " ", 
          SuperscriptBox["box", "2"], " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"3136", " ", "box", " ", 
          SuperscriptBox["m", "4"]}], "+", 
         RowBox[{"3456", " ", 
          SuperscriptBox["m", "6"]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["x", "2"], "**", "lambda", "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["box", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "72"}], "+", 
             RowBox[{"59", " ", "d"}]}], ")"}]}], "+", 
          RowBox[{"112", " ", "box", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "17"}], "+", 
             RowBox[{"14", " ", "d"}]}], ")"}], " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "999"}], "+", 
             RowBox[{"823", " ", "d"}]}], ")"}], " ", 
           SuperscriptBox["m", "4"]}]}], ")"}]}]}], "+", 
      RowBox[{
       SuperscriptBox["x", "4"], "**", "lambda", "**", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], "**", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], "**", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         RowBox[{"36", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         RowBox[{"5", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12"}], "+", 
         RowBox[{"7", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}]}], "+", 
      RowBox[{"48", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         RowBox[{"5", " ", "d"}]}], ")"}], " ", 
       RowBox[{"lambda", "**", 
        RowBox[{"(", 
         RowBox[{"box", "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["m", "2"]}]}], ")"}]}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["x", "2"], "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["box", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"200", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "287"}], "+", 
                RowBox[{"103", " ", "d"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "box", " ", 
           RowBox[{"(", 
            RowBox[{"1896", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2785"}], "+", 
                RowBox[{"1021", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"7", " ", 
           RowBox[{"(", 
            RowBox[{"1296", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1937"}], "+", 
                RowBox[{"721", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["m", "4"]}]}], ")"}]}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["x", "4"], "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["box", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "72"}], "+", 
             RowBox[{"61", " ", "d"}]}], ")"}]}], "+", 
          RowBox[{"21", " ", 
           SuperscriptBox["box", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "156"}], "+", 
             RowBox[{"133", " ", "d"}]}], ")"}], " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"3", " ", "box", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "10656"}], "+", 
             RowBox[{"9145", " ", "d"}]}], ")"}], " ", 
           SuperscriptBox["m", "4"]}], "+", 
          RowBox[{"7", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6084"}], "+", 
             RowBox[{"5257", " ", "d"}]}], ")"}], " ", 
           SuperscriptBox["m", "6"]}]}], ")"}]}]}], "+", 
      RowBox[{"96", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["x", "2"], "**", "lambda", "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["box", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"4", " ", "d"}]}], ")"}]}], "+", 
          RowBox[{"7", " ", "box", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "21"}], "+", 
             RowBox[{"17", " ", "d"}]}], ")"}], " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "690"}], "+", 
             RowBox[{"559", " ", "d"}]}], ")"}], " ", 
           SuperscriptBox["m", "4"]}]}], ")"}]}]}], "+", 
      RowBox[{
       SuperscriptBox["x", "4"], "**", "lambda", "**", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["box", "3"], "+", 
         RowBox[{"63", " ", 
          SuperscriptBox["box", "2"], " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"987", " ", "box", " ", 
          SuperscriptBox["m", "4"]}], "+", 
         RowBox[{"3229", " ", 
          SuperscriptBox["m", "6"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["x", "6"], "**", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         SuperscriptBox["m", "2"]}], ")"}], "**", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], "**", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         RowBox[{"25", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], "**", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         RowBox[{"49", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"16", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", 
         RowBox[{"4", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         RowBox[{"5", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12"}], "+", 
         RowBox[{"7", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         RowBox[{"8", " ", 
          RowBox[{"m", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{"56", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         RowBox[{"5", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12"}], "+", 
         RowBox[{"7", " ", "d"}]}], ")"}], " ", 
       RowBox[{"lambda", "**", 
        RowBox[{"(", 
         RowBox[{"box", "+", 
          RowBox[{"10", " ", 
           RowBox[{"m", "^", "2"}]}]}], ")"}]}]}], "+", 
      RowBox[{"48", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{
        RowBox[{"x", "^", "2"}], "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"box", "^", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{"120", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "168"}], "+", 
                RowBox[{"59", " ", "d"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"box", " ", 
           RowBox[{"(", 
            RowBox[{"5024", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7257"}], "+", 
                RowBox[{"2623", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"m", "^", "2"}]}], "+", 
          RowBox[{"32", " ", 
           RowBox[{"(", 
            RowBox[{"433", "+", 
             RowBox[{"4", " ", "d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "160"}], "+", 
                RowBox[{"59", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"m", "^", "4"}]}]}], ")"}]}]}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{
        RowBox[{"x", "^", "4"}], "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"box", "^", "3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"4", " ", "d"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "120"}], "+", 
             RowBox[{"97", " ", "d"}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"box", "^", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{"5028", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8149"}], "+", 
                RowBox[{"3301", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"m", "^", "2"}]}], "+", 
          RowBox[{"6", " ", "box", " ", 
           RowBox[{"(", 
            RowBox[{"54558", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "89133"}], "+", 
                RowBox[{"36389", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"m", "^", "4"}]}], "+", 
          RowBox[{"256", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"4", " ", "d"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "399"}], "+", 
             RowBox[{"338", " ", "d"}]}], ")"}], " ", 
           RowBox[{"m", "^", "6"}]}]}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"x", "^", "6"}], "**", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"box", "^", "4"}]}], "+", 
         RowBox[{"375", " ", 
          RowBox[{"box", "^", "3"}], " ", 
          RowBox[{"m", "^", "2"}]}], "+", 
         RowBox[{"9828", " ", 
          RowBox[{"box", "^", "2"}], " ", 
          RowBox[{"m", "^", "4"}]}], "+", 
         RowBox[{"72160", " ", "box", " ", 
          RowBox[{"m", "^", "6"}]}], "+", 
         RowBox[{"73728", " ", 
          RowBox[{"m", "^", "8"}]}]}], ")"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{
        RowBox[{"x", "^", "2"}], "**", "lambda", "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"box", "^", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{"600", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "887"}], "+", 
                RowBox[{"327", " ", "d"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", "box", " ", 
           RowBox[{"(", 
            RowBox[{"4836", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7223"}], "+", 
                RowBox[{"2687", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"m", "^", "2"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"25098", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "37509"}], "+", 
                RowBox[{"13961", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"m", "^", "4"}]}]}], ")"}]}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{
        RowBox[{"x", "^", "4"}], "**", "lambda", "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"box", "^", "3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "120"}], "+", 
             RowBox[{"103", " ", "d"}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"box", "^", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1392"}], "+", 
             RowBox[{"1199", " ", "d"}]}], ")"}], " ", 
           RowBox[{"m", "^", "2"}]}], "+", 
          RowBox[{"12", " ", "box", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "12009"}], "+", 
             RowBox[{"10373", " ", "d"}]}], ")"}], " ", 
           RowBox[{"m", "^", "4"}]}], "+", 
          RowBox[{"64", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8112"}], "+", 
             RowBox[{"7009", " ", "d"}]}], ")"}], " ", 
           RowBox[{"m", "^", "6"}]}]}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"x", "^", "6"}], "**", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         RowBox[{"4", " ", 
          RowBox[{"m", "^", "2"}]}]}], ")"}], "**", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         RowBox[{"16", " ", 
          RowBox[{"m", "^", "2"}]}]}], ")"}], "**", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         RowBox[{"36", " ", 
          RowBox[{"m", "^", "2"}]}]}], ")"}], "**", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         RowBox[{"64", " ", 
          RowBox[{"m", "^", "2"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"16", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", 
         RowBox[{"4", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         RowBox[{"5", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12"}], "+", 
         RowBox[{"7", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "16"}], "+", 
         RowBox[{"9", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}]}], "+", 
      RowBox[{"128", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", 
         RowBox[{"4", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         RowBox[{"5", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12"}], "+", 
         RowBox[{"7", " ", "d"}]}], ")"}], " ", 
       RowBox[{"lambda", "**", 
        RowBox[{"(", 
         RowBox[{"box", "+", 
          RowBox[{"11", " ", 
           SuperscriptBox["m", "2"]}]}], ")"}]}]}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["x", "2"], "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["box", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "23520"}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"47260", "+", 
                RowBox[{"23", " ", "d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1379"}], "+", 
                   RowBox[{"309", " ", "d"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
           "+", 
          RowBox[{"22", " ", "box", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "24432"}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"50410", "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "34681"}], "+", 
                   RowBox[{"7953", " ", "d"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
           " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"27", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "62144"}], "+", 
             RowBox[{"9", " ", "d", " ", 
              RowBox[{"(", 
               RowBox[{"14528", "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "10171"}], "+", 
                   RowBox[{"2369", " ", "d"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
           " ", 
           SuperscriptBox["m", "4"]}]}], ")"}]}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["x", "4"], "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["box", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1800", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2817"}], "+", 
                RowBox[{"1103", " ", "d"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"11", " ", 
           SuperscriptBox["box", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"8976", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "14225"}], "+", 
                RowBox[{"5639", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"11", " ", "box", " ", 
           RowBox[{"(", 
            RowBox[{"106872", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "171577"}], "+", 
                RowBox[{"68903", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["m", "4"]}], "+", 
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{"233344", "+", 
             RowBox[{"3", " ", "d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "126523"}], "+", 
                RowBox[{"51453", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["m", "6"]}]}], ")"}]}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["x", "6"], "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"25", " ", 
           SuperscriptBox["box", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             RowBox[{"7", " ", "d"}]}], ")"}]}], "+", 
          RowBox[{"132", " ", 
           SuperscriptBox["box", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "156"}], "+", 
             RowBox[{"137", " ", "d"}]}], ")"}], " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"66", " ", 
           SuperscriptBox["box", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8976"}], "+", 
             RowBox[{"7913", " ", "d"}]}], ")"}], " ", 
           SuperscriptBox["m", "4"]}], "+", 
          RowBox[{"44", " ", "box", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "109132"}], "+", 
             RowBox[{"96599", " ", "d"}]}], ")"}], " ", 
           SuperscriptBox["m", "6"]}], "+", 
          RowBox[{"81", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "70424"}], "+", 
             RowBox[{"62631", " ", "d"}]}], ")"}], " ", 
           SuperscriptBox["m", "8"]}]}], ")"}]}]}], "+", 
      RowBox[{
       SuperscriptBox["x", "8"], "**", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], "**", " ", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         RowBox[{"25", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], "**", " ", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         RowBox[{"49", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], "**", " ", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         RowBox[{"81", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], "**", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         SuperscriptBox["m", "2"]}], ")"}]}], "+", 
      RowBox[{"48", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["x", "2"], "**", "lambda", "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["box", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"5", " ", "d"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "120"}], "+", 
             RowBox[{"89", " ", "d"}]}], ")"}]}], "+", 
          RowBox[{"22", " ", "box", " ", 
           RowBox[{"(", 
            RowBox[{"1336", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1973"}], "+", 
                RowBox[{"727", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"11", " ", 
           RowBox[{"(", 
            RowBox[{"15192", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "22453"}], "+", 
                RowBox[{"8279", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["m", "4"]}]}], ")"}]}]}], "+", 
      RowBox[{"64", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"4", " ", "d"}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["x", "4"], "**", "lambda", "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["box", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", 
             RowBox[{"5", " ", "d"}]}], ")"}]}], "+", 
          RowBox[{"33", " ", 
           SuperscriptBox["box", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "69"}], "+", 
             RowBox[{"58", " ", "d"}]}], ")"}], " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"33", " ", "box", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1296"}], "+", 
             RowBox[{"1097", " ", "d"}]}], ")"}], " ", 
           SuperscriptBox["m", "4"]}], "+", 
          RowBox[{"11", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "15291"}], "+", 
             RowBox[{"12952", " ", "d"}]}], ")"}], " ", 
           SuperscriptBox["m", "6"]}]}], ")"}]}]}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["x", "6"], "**", "lambda", "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["box", "4"]}], "+", 
          RowBox[{"660", " ", 
           SuperscriptBox["box", "3"], " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"26334", " ", 
           SuperscriptBox["box", "2"], " ", 
           SuperscriptBox["m", "4"]}], "+", 
          RowBox[{"345620", " ", "box", " ", 
           SuperscriptBox["m", "6"]}], "+", 
          RowBox[{"1057221", " ", 
           SuperscriptBox["m", "8"]}]}], ")"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"32", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", 
         RowBox[{"4", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "+", 
         RowBox[{"5", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         RowBox[{"5", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12"}], "+", 
         RowBox[{"7", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "16"}], "+", 
         RowBox[{"9", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}]}], "+", 
      RowBox[{"144", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", 
         RowBox[{"4", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         RowBox[{"5", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12"}], "+", 
         RowBox[{"7", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "16"}], "+", 
         RowBox[{"9", " ", "d"}]}], ")"}], " ", 
       RowBox[{"lambda", "**", 
        RowBox[{"(", 
         RowBox[{"box", "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["m", "2"]}]}], ")"}]}]}], "+", 
      RowBox[{"16", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         RowBox[{"5", " ", "d"}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["x", "2"], "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["box", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "26880"}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"53156", "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "35165"}], "+", 
                   RowBox[{"7779", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"44", " ", "box", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "15108"}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"30818", "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "20993"}], "+", 
                   RowBox[{"4773", " ", "d"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
           " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"20", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "115788"}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"241657", "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "168004"}], "+", 
                   RowBox[{"38895", " ", "d"}]}], ")"}]}]}], ")"}]}]}], ")"}],
            " ", 
           SuperscriptBox["m", "4"]}]}], ")"}]}]}], "+", 
      RowBox[{"24", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["x", "4"], "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["box", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"5", " ", "d"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2520", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3831"}], "+", 
                RowBox[{"1459", " ", "d"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"22", " ", 
           SuperscriptBox["box", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "47520"}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"107466", "+", 
                RowBox[{"17", " ", "d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4765"}], "+", 
                   RowBox[{"1197", " ", "d"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
           " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"44", " ", "box", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "307302"}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"703577", "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "536780"}], "+", 
                   RowBox[{"136437", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox["m", "4"]}], "+", 
          RowBox[{"40", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"5", " ", "d"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"97122", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "155791"}], "+", 
                RowBox[{"62545", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["m", "6"]}]}], ")"}]}]}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["x", "6"], "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["box", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", 
             RowBox[{"5", " ", "d"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "80"}], "+", 
             RowBox[{"67", " ", "d"}]}], ")"}]}], "+", 
          RowBox[{"22", " ", 
           SuperscriptBox["box", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"12192", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "20465"}], "+", 
                RowBox[{"8587", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"66", " ", 
           SuperscriptBox["box", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "97"}], "+", 
             RowBox[{"83", " ", "d"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1308"}], "+", 
             RowBox[{"1087", " ", "d"}]}], ")"}], " ", 
           SuperscriptBox["m", "4"]}], "+", 
          RowBox[{"88", " ", "box", " ", 
           RowBox[{"(", 
            RowBox[{"841371", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1426409"}], "+", 
                RowBox[{"604384", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["m", "6"]}], "+", 
          RowBox[{"640", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", 
             RowBox[{"5", " ", "d"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "26083"}], "+", 
             RowBox[{"22745", " ", "d"}]}], ")"}], " ", 
           SuperscriptBox["m", "8"]}]}], ")"}]}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["x", "8"], "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"25", " ", 
           SuperscriptBox["box", "5"]}], "+", 
          RowBox[{"4510", " ", 
           SuperscriptBox["box", "4"], " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"261888", " ", 
           SuperscriptBox["box", "3"], " ", 
           SuperscriptBox["m", "4"]}], "+", 
          RowBox[{"5626720", " ", 
           SuperscriptBox["box", "2"], " ", 
           SuperscriptBox["m", "6"]}], "+", 
          RowBox[{"37768192", " ", "box", " ", 
           SuperscriptBox["m", "8"]}], "+", 
          RowBox[{"36864000", " ", 
           SuperscriptBox["m", "10"]}]}], ")"}]}]}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["x", "2"], "**", "lambda", "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["box", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "94080"}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"195352", "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "135139"}], "+", 
                   RowBox[{"31137", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"88", " ", "box", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "40272"}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"84674", "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "59243"}], "+", 
                   RowBox[{"13791", " ", "d"}]}], ")"}]}]}], ")"}]}]}], ")"}],
            " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2738328"}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"5761163", "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4033166"}], "+", 
                   RowBox[{"939351", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox["m", "4"]}]}], ")"}]}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["x", "4"], "**", "lambda", "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["box", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"4200", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6737"}], "+", 
                RowBox[{"2703", " ", "d"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"44", " ", 
           SuperscriptBox["box", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"7824", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "12643"}], "+", 
                RowBox[{"5109", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"88", " ", "box", " ", 
           RowBox[{"(", 
            RowBox[{"79275", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "128872"}], "+", 
                RowBox[{"52377", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["m", "4"]}], "+", 
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{"1858575", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3023032"}], "+", 
                RowBox[{"1229289", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["m", "6"]}]}], ")"}]}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["x", "6"], "**", "lambda", "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["box", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "60"}], "+", 
             RowBox[{"53", " ", "d"}]}], ")"}]}], "+", 
          RowBox[{"88", " ", 
           SuperscriptBox["box", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "489"}], "+", 
             RowBox[{"433", " ", "d"}]}], ")"}], " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"132", " ", 
           SuperscriptBox["box", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "14097"}], "+", 
             RowBox[{"12511", " ", "d"}]}], ")"}], " ", 
           SuperscriptBox["m", "4"]}], "+", 
          RowBox[{"176", " ", "box", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "150063"}], "+", 
             RowBox[{"133421", " ", "d"}]}], ")"}], " ", 
           SuperscriptBox["m", "6"]}], "+", 
          RowBox[{"256", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "341175"}], "+", 
             RowBox[{"303409", " ", "d"}]}], ")"}], " ", 
           SuperscriptBox["m", "8"]}]}], ")"}]}]}], "+", 
      RowBox[{
       SuperscriptBox["x", "8"], "**", "lambda", "**", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], "**", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         RowBox[{"36", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], "**", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         RowBox[{"64", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], "**", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         RowBox[{"100", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], "**", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"32", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", 
         RowBox[{"4", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "+", 
         RowBox[{"5", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         RowBox[{"5", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12"}], "+", 
         RowBox[{"7", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "16"}], "+", 
         RowBox[{"9", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "20"}], "+", 
         RowBox[{"11", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         RowBox[{"11", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}]}], "+", 
      RowBox[{"320", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", 
         RowBox[{"4", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "+", 
         RowBox[{"5", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         RowBox[{"5", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12"}], "+", 
         RowBox[{"7", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "16"}], "+", 
         RowBox[{"9", " ", "d"}]}], ")"}], " ", 
       RowBox[{"lambda", "**", 
        RowBox[{"(", 
         RowBox[{"a", "+", 
          RowBox[{"13", " ", 
           SuperscriptBox["m", "2"]}]}], ")"}]}]}], "+", 
      RowBox[{"16", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         RowBox[{"5", " ", "d"}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["x", "2"], "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["box", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"544320", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1392636"}], "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{"1339447", "+", 
                   RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "573844"}], "+", 
                    RowBox[{"92373", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"26", " ", "box", " ", 
           RowBox[{"(", 
            RowBox[{"556320", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1462144"}], "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{"1442865", "+", 
                   RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "633392"}], "+", 
                    RowBox[{"104331", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"11", " ", 
           RowBox[{"(", 
            RowBox[{"5054880", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "13553908"}], "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{"13620093", "+", 
                   RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6077948"}], "+", 
                    RowBox[{"1016103", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", 
           SuperscriptBox["m", "4"]}]}], ")"}]}]}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["x", "4"], "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["box", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "10"}], "+", 
             RowBox[{"7", " ", "d"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "112896"}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"245808", "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "178589"}], "+", 
                   RowBox[{"43287", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"143", " ", 
           SuperscriptBox["box", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"501696", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1460448"}], "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{"1594490", "+", 
                   RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "773747"}], "+", 
                    RowBox[{"140799", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"13", " ", "box", " ", 
           RowBox[{"(", 
            RowBox[{"76920480", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "226603128"}], "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{"250309490", "+", 
                   RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "122860091"}], "+", 
                    RowBox[{"22606599", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", 
           SuperscriptBox["m", "4"]}], "+", 
          RowBox[{"33", " ", 
           RowBox[{"(", 
            RowBox[{"67717344", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "201934984"}], "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{"225643342", "+", 
                   RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "111963235"}], "+", 
                    RowBox[{"20813683", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", 
           SuperscriptBox["m", "6"]}]}], ")"}]}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["x", "6"], "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["box", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "168"}], "+", 
             RowBox[{"131", " ", "d"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"700", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1143"}], "+", 
                RowBox[{"467", " ", "d"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"1144", " ", 
           SuperscriptBox["box", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "12360"}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"29977", "-", 
                RowBox[{"24234", " ", "d"}], "+", 
                RowBox[{"6530", " ", 
                 SuperscriptBox["d", "2"]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"858", " ", 
           SuperscriptBox["box", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "553440"}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"1349716", "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1097075"}], "+", 
                   RowBox[{"297191", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox["m", "4"]}], "+", 
          RowBox[{"104", " ", "box", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "43639512"}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"107045591", "+", 
                RowBox[{"116", " ", "d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "754377"}], "+", 
                   RowBox[{"205511", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox["m", "6"]}], "+", 
          RowBox[{"11", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "625647648"}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"1544978740", "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1271154735"}], "+", 
                   RowBox[{"348450179", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox["m", "8"]}]}], ")"}]}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["x", "8"], "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["box", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "900"}], "+", 
             RowBox[{"805", " ", "d"}]}], ")"}]}], "+", 
          RowBox[{"143", " ", 
           SuperscriptBox["box", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1228"}], "+", 
             RowBox[{"1101", " ", "d"}]}], ")"}], " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"858", " ", 
           SuperscriptBox["box", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "12836"}], "+", 
             RowBox[{"11537", " ", "d"}]}], ")"}], " ", 
           SuperscriptBox["m", "4"]}], "+", 
          RowBox[{"1430", " ", 
           SuperscriptBox["box", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "178716"}], "+", 
             RowBox[{"161045", " ", "d"}]}], ")"}], " ", 
           SuperscriptBox["m", "6"]}], "+", 
          RowBox[{"13", " ", "box", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "143217764"}], "+", 
             RowBox[{"129412293", " ", "d"}]}], ")"}], " ", 
           SuperscriptBox["m", "8"]}], "+", 
          RowBox[{"99", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "20802764"}], "+", 
             RowBox[{"18861733", " ", "d"}]}], ")"}], " ", 
           SuperscriptBox["m", "10"]}]}], ")"}]}]}], "+", 
      RowBox[{"64", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         RowBox[{"5", " ", "d"}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["x", "2"], "**", "lambda", "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "30240"}], "+", 
             RowBox[{"3", " ", "d", " ", 
              RowBox[{"(", 
               RowBox[{"20709", "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "14192"}], "+", 
                   RowBox[{"3243", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"1144", " ", "a", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1065"}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"2221", "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1543"}], "+", 
                   RowBox[{"357", " ", "d"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
           " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"13", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "625800"}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"1306009", "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "907912"}], "+", 
                   RowBox[{"210183", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox["m", "4"]}]}], ")"}]}]}], "+", 
      RowBox[{"48", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", 
         RowBox[{"5", " ", "d"}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["x", "4"], "**", "lambda", "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["a", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"3360", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5284"}], "+", 
                RowBox[{"2081", " ", "d"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"143", " ", 
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2064", "+", 
             RowBox[{"5", " ", "d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "656"}], "+", 
                RowBox[{"261", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"143", " ", "a", " ", 
           RowBox[{"(", 
            RowBox[{"44808", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "71816"}], "+", 
                RowBox[{"28809", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["m", "4"]}], "+", 
          RowBox[{"13", " ", 
           RowBox[{"(", 
            RowBox[{"2263464", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3630444"}], "+", 
                RowBox[{"1457381", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["m", "6"]}]}], ")"}]}]}], "+", 
      RowBox[{"32", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"5", " ", "d"}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["x", "6"], "**", "lambda", "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"25", " ", 
           SuperscriptBox["a", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"6", " ", "d"}]}], ")"}]}], "+", 
          RowBox[{"143", " ", 
           SuperscriptBox["a", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "189"}], "+", 
             RowBox[{"163", " ", "d"}]}], ")"}], " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"429", " ", 
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2927"}], "+", 
             RowBox[{"2539", " ", "d"}]}], ")"}], " ", 
           SuperscriptBox["m", "4"]}], "+", 
          RowBox[{"715", " ", "a", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "26747"}], "+", 
             RowBox[{"23309", " ", "d"}]}], ")"}], " ", 
           SuperscriptBox["m", "6"]}], "+", 
          RowBox[{"13", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5228818"}], "+", 
             RowBox[{"4559251", " ", "d"}]}], ")"}], " ", 
           SuperscriptBox["m", "8"]}]}], ")"}]}]}], "+", 
      RowBox[{"20", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["x", "8"], "**", "lambda", "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["a", "5"]}], "+", 
          RowBox[{"715", " ", 
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"57486", " ", 
           SuperscriptBox["a", "3"], " ", 
           SuperscriptBox["m", "4"]}], "+", 
          RowBox[{"1852422", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["m", "6"]}], "+", 
          RowBox[{"21967231", " ", "a", " ", 
           SuperscriptBox["m", "8"]}], "+", 
          RowBox[{"64408383", " ", 
           SuperscriptBox["m", "10"]}]}], ")"}]}]}], "+", 
      RowBox[{
       SuperscriptBox["x", "10"], "**", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         SuperscriptBox["m", "2"]}], ")"}], "**", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], "**", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         RowBox[{"25", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], "**", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         RowBox[{"49", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], "**", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         RowBox[{"81", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], "**", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         RowBox[{"121", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"64", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", 
         RowBox[{"4", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "+", 
         RowBox[{"5", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         RowBox[{"5", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "11"}], "+", 
         RowBox[{"6", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12"}], "+", 
         RowBox[{"7", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "16"}], "+", 
         RowBox[{"9", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "20"}], "+", 
         RowBox[{"11", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}]}], "+", 
      RowBox[{"352", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", 
         RowBox[{"4", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "+", 
         RowBox[{"5", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         RowBox[{"5", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12"}], "+", 
         RowBox[{"7", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "16"}], "+", 
         RowBox[{"9", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "20"}], "+", 
         RowBox[{"11", " ", "d"}]}], ")"}], " ", 
       RowBox[{"lambda", "**", 
        RowBox[{"(", 
         RowBox[{"box", "+", 
          RowBox[{"14", " ", 
           SuperscriptBox["m", "2"]}]}], ")"}]}]}], "+", 
      RowBox[{"64", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         RowBox[{"5", " ", "d"}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["x", "2"], "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["box", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"604800", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1530096"}], "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{"1456592", "+", 
                   RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "618209"}], "+", 
                    RowBox[{"98673", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"13", " ", "box", " ", 
           RowBox[{"(", 
            RowBox[{"1320672", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3442036"}], "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{"3371501", "+", 
                   RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1470361"}], "+", 
                    RowBox[{"240804", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"24", " ", 
           RowBox[{"(", 
            RowBox[{"3006984", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8012890"}], "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{"8008081", "+", 
                   RowBox[{"279", " ", "d", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12747"}], "+", 
                    RowBox[{"2122", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", 
           SuperscriptBox["m", "4"]}]}], ")"}]}]}], "+", 
      RowBox[{"16", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["x", "4"], "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", 
           SuperscriptBox["box", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"483840", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1370880"}], "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{"1458290", "+", 
                   RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "690203"}], "+", 
                    RowBox[{"122623", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"52", " ", 
           SuperscriptBox["box", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"5671200", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "16295176"}], "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{"17573012", "+", 
                   RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8428957"}], "+", 
                    RowBox[{"1517091", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"52", " ", "box", " ", 
           RowBox[{"(", 
            RowBox[{"84641016", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "246690586"}], "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{"269804141", "+", 
                   RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "131214418"}], "+", 
                    RowBox[{"23938647", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", 
           SuperscriptBox["m", "4"]}], "+", 
          RowBox[{"1728", " ", 
           RowBox[{"(", 
            RowBox[{"6258566", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "18509527"}], "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{"20525367", "+", 
                   RowBox[{"4", " ", "d", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2528272"}], "+", 
                    RowBox[{"466953", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", 
           SuperscriptBox["m", "6"]}]}], ")"}]}]}], "+", 
      RowBox[{"16", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["x", "6"], "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["box", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "94080"}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"222544", "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "175575"}], "+", 
                   RowBox[{"46196", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"39", " ", 
           SuperscriptBox["box", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "619728"}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"1476938", "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1173859"}], "+", 
                   RowBox[{"311119", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"858", " ", 
           SuperscriptBox["box", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1010580"}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"2427455", "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1944418"}], "+", 
                   RowBox[{"519339", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox["m", "4"]}], "+", 
          RowBox[{"156", " ", "box", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "57011154"}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"138069895", "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "111505070"}], "+", 
                   RowBox[{"30026641", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox["m", "6"]}], "+", 
          RowBox[{"9216", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1620309"}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"3961379", "+", 
                RowBox[{"6", " ", "d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "538097"}], "+", 
                   RowBox[{"146187", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox["m", "8"]}]}], ")"}]}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["x", "8"], "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["box", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"6", " ", "d"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "420"}], "+", 
             RowBox[{"361", " ", "d"}]}], ")"}]}], "+", 
          RowBox[{"364", " ", 
           SuperscriptBox["box", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"8452", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "14554"}], "+", 
                RowBox[{"6265", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"1716", " ", 
           SuperscriptBox["box", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"120462", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "208097"}], "+", 
                RowBox[{"89861", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["m", "4"]}], "+", 
          RowBox[{"2288", " ", 
           SuperscriptBox["box", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2246259", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3893411"}], "+", 
                RowBox[{"1686806", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["m", "6"]}], "+", 
          RowBox[{"46592", " ", "box", " ", 
           RowBox[{"(", 
            RowBox[{"864956", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1504551"}], "+", 
                RowBox[{"654133", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["m", "8"]}], "+", 
          RowBox[{"442368", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"6", " ", "d"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "16076"}], "+", 
             RowBox[{"14307", " ", "d"}]}], ")"}], " ", 
           SuperscriptBox["m", "10"]}]}], ")"}]}]}], "+", 
      RowBox[{
       SuperscriptBox["x", "10"], "**", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"18", " ", 
          SuperscriptBox["box", "6"]}], "+", 
         RowBox[{"5551", " ", 
          SuperscriptBox["box", "5"], " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"600600", " ", 
          SuperscriptBox["box", "4"], " ", 
          SuperscriptBox["m", "4"]}], "+", 
         RowBox[{"27751152", " ", 
          SuperscriptBox["box", "3"], " ", 
          SuperscriptBox["m", "6"]}], "+", 
         RowBox[{"530962432", " ", 
          SuperscriptBox["box", "2"], " ", 
          SuperscriptBox["m", "8"]}], "+", 
         RowBox[{"3364687872", " ", "box", " ", 
          SuperscriptBox["m", "10"]}], "+", 
         RowBox[{"3185049600", " ", 
          SuperscriptBox["m", "12"]}]}], ")"}]}], "+", 
      RowBox[{"16", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         RowBox[{"5", " ", "d"}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["x", "2"], "**", "lambda", "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["box", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2721600", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7196340"}], "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{"7138507", "+", 
                   RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3147676"}], "+", 
                    RowBox[{"520449", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"52", " ", "box", " ", 
           RowBox[{"(", 
            RowBox[{"2243280", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6011128"}], "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{"6036905", "+", 
                   RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2692504"}], "+", 
                    RowBox[{"449907", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"209194200", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "560897790"}], "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{"563613463", "+", 
                   RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "251502274"}], "+", 
                    RowBox[{"42044361", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", 
           SuperscriptBox["m", "4"]}]}], ")"}]}]}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["x", "4"], "**", "lambda", "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["box", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"3386880", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9964320"}], "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{"10991306", "+", 
                   RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5387015"}], "+", 
                    RowBox[{"989739", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"26", " ", 
           SuperscriptBox["box", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"12188160", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "36114120"}], "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{"40109486", "+", 
                   RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "19787459"}], "+", 
                    RowBox[{"3658323", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"52", " ", "box", " ", 
           RowBox[{"(", 
            RowBox[{"140916168", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "419992398"}], "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{"469065581", "+", 
                   RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "232637444"}], "+", 
                    RowBox[{"43227273", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", 
           SuperscriptBox["m", "4"]}], "+", 
          RowBox[{"24", " ", 
           RowBox[{"(", 
            RowBox[{"1502703168", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4480862918"}], "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{"5006689525", "+", 
                   RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2484178666"}], "+", 
                    RowBox[{"461781731", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", 
           SuperscriptBox["m", "6"]}]}], ")"}]}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["x", "6"], "**", "lambda", "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["box", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "235200"}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"574924", "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "468389"}], "+", 
                   RowBox[{"127177", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"208", " ", 
           SuperscriptBox["box", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "186672"}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"457954", "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "374409"}], "+", 
                   RowBox[{"102008", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"1716", " ", 
           SuperscriptBox["box", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1121784"}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"2761496", "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2265235"}], "+", 
                   RowBox[{"619153", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox["m", "4"]}], "+", 
          RowBox[{"208", " ", "box", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "150302484"}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"371024304", "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "305160275"}], "+", 
                   RowBox[{"83623061", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox["m", "6"]}], "+", 
          RowBox[{"512", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "232117464"}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"573165952", "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "471560019"}], "+", 
                   RowBox[{"129258977", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox["m", "8"]}]}], ")"}]}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["x", "8"], "**", "lambda", "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["box", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "252"}], "+", 
             RowBox[{"227", " ", "d"}]}], ")"}]}], "+", 
          RowBox[{"182", " ", 
           SuperscriptBox["box", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1772"}], "+", 
             RowBox[{"1599", " ", "d"}]}], ")"}], " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"3432", " ", 
           SuperscriptBox["box", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8097"}], "+", 
             RowBox[{"7319", " ", "d"}]}], ")"}], " ", 
           SuperscriptBox["m", "4"]}], "+", 
          RowBox[{"50336", " ", 
           SuperscriptBox["box", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "19029"}], "+", 
             RowBox[{"17228", " ", "d"}]}], ")"}], " ", 
           SuperscriptBox["m", "6"]}], "+", 
          RowBox[{"93184", " ", "box", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "130183"}], "+", 
             RowBox[{"118011", " ", "d"}]}], ")"}], " ", 
           SuperscriptBox["m", "8"]}], "+", 
          RowBox[{"73728", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "515052"}], "+", 
             RowBox[{"466979", " ", "d"}]}], ")"}], " ", 
           SuperscriptBox["m", "10"]}]}], ")"}]}]}], "+", 
      RowBox[{
       SuperscriptBox["x", "10"], "**", "lambda", "**", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], "**", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], "**", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         RowBox[{"36", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], "**", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         RowBox[{"64", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], "**", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         RowBox[{"100", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], "**", 
       RowBox[{"(", 
        RowBox[{"box", "+", 
         RowBox[{"144", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}]}]}]}], "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.8874313265119057`*^9, 3.887431337811758*^9}, {
   3.887431403914179*^9, 3.887431472519305*^9}, {3.887431513694243*^9, 
   3.887431916948009*^9}, {3.887432875665126*^9, 3.887432882852727*^9}, {
   3.887433018957466*^9, 3.88743303686838*^9}, {3.887433428307517*^9, 
   3.8874334709254427`*^9}, {3.887433584417574*^9, 3.8874335861176653`*^9}, {
   3.887433847156117*^9, 3.88743386594923*^9}, {3.887434448071713*^9, 
   3.8874344527643003`*^9}, {3.887434811466571*^9, 3.887434836926923*^9}, {
   3.887435249753058*^9, 3.88743526773134*^9}, {3.887435719020769*^9, 
   3.88743573448385*^9}, {3.887436102549246*^9, 3.887436283622192*^9}, {
   3.8874368527275476`*^9, 3.887436873180544*^9}, {3.88743691477562*^9, 
   3.8874369260870247`*^9}, {3.8874371181005917`*^9, 3.887437131700569*^9}, {
   3.887438445908258*^9, 3.8874384556093693`*^9}, 3.887476216324181*^9, {
   3.887635573338584*^9, 3.887635587597313*^9}, 3.8876358464977093`*^9, {
   3.887636064217226*^9, 3.887636066236888*^9}, 3.887636173733428*^9, {
   3.887636224596579*^9, 3.8876362392730827`*^9}, {3.887705108265348*^9, 
   3.887705117420635*^9}, {3.887705238720662*^9, 3.8877052483983088`*^9}, 
   3.887806354610297*^9},
 CellLabel->
  "In[360]:=",ExpressionUUID->"9c687728-d88f-4b72-91ed-115c70cee0e3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"L", "[", "n_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"n", ">", "12"}], ",", 
     "\"\<For n=13,14 the operators are available only in DiffForm[n]\>\"", 
     ",", 
     RowBox[{"Part", "[", 
      RowBox[{"Operators", ",", "n"}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8877051278851266`*^9, 3.8877051451994066`*^9}, {
  3.887705230065029*^9, 3.8877052305357337`*^9}, {3.8877053207132416`*^9, 
  3.8877053708160896`*^9}, {3.887707635801057*^9, 3.88770771000318*^9}},
 CellLabel->
  "In[330]:=",ExpressionUUID->"149ae355-2b03-454d-ba87-794310fe0d5f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Lunequalmass", "[", "3", "]"}], ":=", 
   SubscriptBox["L", "m1m2m3"]}], ";"}]], "Input",
 CellChangeTimes->{{3.887888282296075*^9, 3.887888308203946*^9}},
 CellLabel->
  "In[422]:=",ExpressionUUID->"cb729e66-1514-494f-96b4-432358693717"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "conversion", " ", "function", " ", "from", " ", "symbolic", " ", 
   "differential", " ", "operators", " ", "to", " ", "actual", " ", 
   "functions"}], "*)"}]], "Input",
 CellChangeTimes->{{3.887633018892074*^9, 
  3.8876330838058023`*^9}},ExpressionUUID->"7091ced2-f954-4dfc-aaf1-\
9da5f1a75f52"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"DOperator", "[", 
     RowBox[{"A", ",", "f"}], "]"}], " ", "acts", " ", "on", " ", "f", " ", 
    "by", " ", "differential", " ", "operator", " ", "A"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "independent", " ", "variable", " ", "is", " ", "hardcoded", " ", "as", 
    " ", "x"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.887633091439007*^9, 3.887633137109992*^9}, 
   3.887635497551867*^9},ExpressionUUID->"c9ef4799-d498-43ac-bdb1-\
eb5199c19c30"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DOperator", "[", 
   RowBox[{
    RowBox[{"a_", "+", "b_"}], ",", "f_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"DOperator", "[", 
     RowBox[{"a", ",", "f"}], "]"}], "+", 
    RowBox[{"DOperator", "[", 
     RowBox[{"b", ",", "f"}], "]"}]}], "//", "Expand"}]}], "\n", 
 RowBox[{
  RowBox[{"DOperator", "[", 
   RowBox[{
    RowBox[{"a_", "**", "b_"}], ",", "f_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"DOperator", "[", 
    RowBox[{"a", ",", 
     RowBox[{"DOperator", "[", 
      RowBox[{"b", ",", "f"}], "]"}]}], "]"}], "//", "Expand"}]}], "\n", 
 RowBox[{
  RowBox[{"DOperator", "[", 
   RowBox[{"box", ",", "f_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{"f", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "2"}], "}"}]}], "]"}], "+", 
   RowBox[{
    FractionBox[
     RowBox[{"d", "-", "2"}], "x"], 
    RowBox[{"D", "[", 
     RowBox[{"f", ",", "x"}], "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"DOperator", "[", 
   RowBox[{
    SuperscriptBox["box", "n_"], ",", "f_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"n", "\[Equal]", "2"}], ",", 
    RowBox[{"DOperator", "[", 
     RowBox[{
      RowBox[{"box", "**", "box"}], ",", "f"}], "]"}], ",", 
    RowBox[{"DOperator", "[", 
     RowBox[{
      RowBox[{"box", "**", 
       SuperscriptBox["box", 
        RowBox[{"n", "-", "1"}]]}], ",", "f"}], "]"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"DOperator", "[", 
    RowBox[{
     RowBox[{"a_", " ", "b_"}], ",", "f_"}], "]"}], "/;", 
   RowBox[{"FreeQ", "[", 
    RowBox[{"a", ",", 
     RowBox[{"lambda", "|", "box"}]}], "]"}]}], ":=", 
  RowBox[{
   RowBox[{"a", " ", 
    RowBox[{"DOperator", "[", 
     RowBox[{"b", ",", "f"}], "]"}]}], "//", "Expand"}]}], "\n", 
 RowBox[{
  RowBox[{"DOperator", "[", 
   RowBox[{"lambda", ",", "f_"}], "]"}], ":=", 
  RowBox[{"x", " ", 
   RowBox[{"D", "[", 
    RowBox[{"f", ",", "x"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"DOperator", "[", 
   RowBox[{
    SuperscriptBox["lambda", "n_"], ",", "f_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"n", "\[Equal]", "2"}], ",", 
    RowBox[{"DOperator", "[", 
     RowBox[{
      RowBox[{"lambda", "**", "lambda"}], ",", "f"}], "]"}], ",", 
    RowBox[{"DOperator", "[", 
     RowBox[{
      RowBox[{"lambda", "**", 
       SuperscriptBox["lambda", 
        RowBox[{"n", "-", "1"}]]}], ",", "f"}], "]"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"DOperator", "[", 
    RowBox[{"a_", ",", "f_"}], "]"}], "/;", 
   RowBox[{"FreeQ", "[", 
    RowBox[{"a", ",", 
     RowBox[{"lambda", "|", "box"}]}], "]"}]}], ":=", 
  RowBox[{"a", " ", "f"}]}]}], "Input",
 CellChangeTimes->{{3.887438553141736*^9, 3.887438591951943*^9}, {
   3.887438663989393*^9, 3.887438793697756*^9}, {3.887438842669817*^9, 
   3.8874388453373203`*^9}, {3.887438877887314*^9, 3.8874389003629704`*^9}, 
   3.887439263789043*^9, {3.887439392533246*^9, 3.887439410094479*^9}, {
   3.887439646979195*^9, 3.887439672938315*^9}, {3.88743998781583*^9, 
   3.887440052932858*^9}, {3.887441552545253*^9, 3.8874415586134872`*^9}, {
   3.88744159112414*^9, 3.887441676616825*^9}, {3.887441726118103*^9, 
   3.887441845506481*^9}, {3.887441879038096*^9, 3.887441922241344*^9}, {
   3.88744588648552*^9, 3.887445889753806*^9}, {3.887475884968026*^9, 
   3.887476000188724*^9}, {3.887476042748413*^9, 3.887476117098599*^9}, {
   3.887476633955234*^9, 3.887476714877407*^9}, {3.887477273007255*^9, 
   3.887477325229733*^9}, {3.887477376813789*^9, 3.887477640426868*^9}, {
   3.8876307879285*^9, 3.887630817505248*^9}, {3.887631350096848*^9, 
   3.887631351569147*^9}, {3.8876320064739437`*^9, 3.887632009890069*^9}, {
   3.887704778988508*^9, 3.887704793267392*^9}},
 CellLabel->
  "In[278]:=",ExpressionUUID->"3021b805-48dc-4e3a-8ec8-388f3a445eea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DiffForm", "[", "n_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"n", ">", "14"}], ",", "\"\<n>14 is unavailable\>\"", ",", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"15", ">", "n", ">", "12"}], ",", 
      RowBox[{
       SubscriptBox["L", "n"], "[", 
       RowBox[{"f", "[", "x", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"DOperator", "[", 
          RowBox[{
           RowBox[{"L", "[", "n", "]"}], ",", 
           RowBox[{"f", "[", 
            RowBox[{"\[Alpha]", " ", "x"}], "]"}]}], "]"}], "//", 
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{"#", ",", "\[Alpha]", ",", "Simplify"}], "]"}], "&"}]}], 
        ")"}], "/.", 
       RowBox[{"\[Alpha]", "\[Rule]", "1"}]}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.887704919488364*^9, 3.887704931155597*^9}, {
  3.887707384190099*^9, 3.8877073894111605`*^9}, {3.887707467645755*^9, 
  3.887707544611904*^9}, {3.887707575568821*^9, 3.8877075757797675`*^9}},
 CellLabel->
  "In[322]:=",ExpressionUUID->"0e535957-34bf-463a-9eb3-bf879e14af99"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"n", "=", "13"}], ",", 
    RowBox[{"14", " ", "equations"}], ",", " ", 
    RowBox[{"differential", " ", "operator", " ", "form", " ", "directly"}]}],
    "*)"}], 
  RowBox[{"(*", 
   RowBox[{
   "independent", " ", "variable", " ", "is", " ", "hardcoded", " ", "as", 
    " ", "x"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.887635442726419*^9, 
  3.887635515074143*^9}},ExpressionUUID->"5b12880c-369c-40bf-a587-\
e76beb0af36c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["L", "13"], "[", "f_", "]"}], ":=", 
  RowBox[{
   RowBox[{"13", " ", 
    SuperscriptBox["m", "2"], " ", "x", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "122297022720"}], " ", 
       SuperscriptBox["d", "11"]}], "+", 
      RowBox[{"6227020800", " ", 
       SuperscriptBox["d", "12"]}], "+", 
      RowBox[{"1152", " ", 
       SuperscriptBox["d", "10"], " ", 
       RowBox[{"(", 
        RowBox[{"953719552", "+", 
         RowBox[{"88333635", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
      RowBox[{"192", " ", 
       SuperscriptBox["d", "9"], " ", 
       RowBox[{"(", 
        RowBox[{"31091499445", "+", 
         RowBox[{"7856916336", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["d", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"682676247038", "+", 
         RowBox[{"313929860379", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"14460485832", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["d", "7"], " ", 
       RowBox[{"(", 
        RowBox[{"1772432684738", "+", 
         RowBox[{"1236585594063", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"156490212213", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["d", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"13389024945288", "+", 
         RowBox[{"12761762574948", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"2958535827254", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"93101658117", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["d", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"9264406597168", "+", 
         RowBox[{"11266008266466", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"3987964743102", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"346091155291", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["d", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"37291032823552", "+", 
         RowBox[{"55134619032192", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"26826806607540", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"4280856880390", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"105660903907", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}]}], ")"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["d", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"26606633063424", "+", 
         RowBox[{"46149755207808", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"28816010288128", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"7046924681396", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"480573575251", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"25547026857984", "+", 
         RowBox[{"50576907233280", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"38608451035776", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"13024655951392", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"1636376737936", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}], "+", 
         RowBox[{"34322758119", " ", 
          SuperscriptBox["m", "10"], " ", 
          SuperscriptBox["x", "10"]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", "d", " ", 
       RowBox[{"(", 
        RowBox[{"7408089169920", "+", 
         RowBox[{"16380231892992", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"14745981127680", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"6406107411456", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"1235844302128", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}], "+", 
         RowBox[{"71656764039", " ", 
          SuperscriptBox["m", "10"], " ", 
          SuperscriptBox["x", "10"]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"653996851200", "+", 
         RowBox[{"1586992250880", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"1638658473984", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"873273114624", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"232861937920", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}], "+", 
         RowBox[{"24889337280", " ", 
          SuperscriptBox["m", "10"], " ", 
          SuperscriptBox["x", "10"]}], "+", 
         RowBox[{"468242775", " ", 
          SuperscriptBox["m", "12"], " ", 
          SuperscriptBox["x", "12"]}]}], ")"}]}]}], ")"}], " ", "f"}], " ", 
   "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "135872760960"}], " ", 
       SuperscriptBox["d", "11"]}], "+", 
      RowBox[{"6227020800", " ", 
       SuperscriptBox["d", "12"]}], "+", 
      RowBox[{"1152", " ", 
       SuperscriptBox["d", "10"], " ", 
       RowBox[{"(", 
        RowBox[{"1179069643", "+", 
         RowBox[{"306396870", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["d", "9"], " ", 
       RowBox[{"(", 
        RowBox[{"342750874885", "+", 
         RowBox[{"238597326432", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["d", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"8403300359629", "+", 
         RowBox[{"10448028711168", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"855853397568", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "7"], " ", 
       RowBox[{"(", 
        RowBox[{"48814832548673", "+", 
         RowBox[{"90346410717330", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"20178774167112", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["d", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"68892109199685", "+", 
         RowBox[{"170850713506124", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"69362565390840", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"3461007268576", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["d", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"321300902830918", "+", 
         RowBox[{"996710210264931", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"612947277926958", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"83942225775704", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["d", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"364050203706103", "+", 
         RowBox[{"1345667500965165", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"1128208253430033", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"282680691605448", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"11050977257372", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}]}], ")"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["d", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"97728989221562", "+", 
         RowBox[{"415183266890402", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"442936231033372", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"169191114082015", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"18213522231426", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"159302822470965", "+", 
         RowBox[{"756443744216226", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"978051720339870", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"512545069321115", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"101281038691069", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}], "+", 
         RowBox[{"3793022022452", " ", 
          SuperscriptBox["m", "10"], " ", 
          SuperscriptBox["x", "10"]}]}], ")"}]}], "-", 
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{"52433015692050", "+", 
         RowBox[{"272197257583635", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"411329540848302", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"275990269863123", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"83414830294422", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}], "+", 
         RowBox[{"8614692640921", " ", 
          SuperscriptBox["m", "10"], " ", 
          SuperscriptBox["x", "10"]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"2635284526875", "+", 
         RowBox[{"14690304507375", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"25226892268515", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"20638416380007", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"8585635057593", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}], "+", 
         RowBox[{"1630049526485", " ", 
          SuperscriptBox["m", "10"], " ", 
          SuperscriptBox["x", "10"]}], "+", 
         RowBox[{"94805054409", " ", 
          SuperscriptBox["m", "12"], " ", 
          SuperscriptBox["x", "12"]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"D", "[", 
     RowBox[{"f", ",", "x"}], "]"}]}], "+", 
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "395476065792"}], " ", 
       SuperscriptBox["d", "11"]}], "+", 
      RowBox[{"19802759040", " ", 
       SuperscriptBox["d", "12"]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["d", "10"], " ", 
       RowBox[{"(", 
        RowBox[{"150614222189", "+", 
         RowBox[{"23416906176", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
      RowBox[{"180", " ", 
       SuperscriptBox["d", "9"], " ", 
       RowBox[{"(", 
        RowBox[{"111075458503", "+", 
         RowBox[{"46738836944", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["d", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"74525020624246", "+", 
         RowBox[{"56589513059556", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"3568096540080", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["d", "7"], " ", 
       RowBox[{"(", 
        RowBox[{"197193793134097", "+", 
         RowBox[{"225220175161416", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"38867413248360", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["d", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"379746724875285", "+", 
         RowBox[{"587270873213319", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"184937858845494", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"7291008242680", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["d", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"536186975242813", "+", 
         RowBox[{"1048233404940048", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"502002854401743", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"54442464563520", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["d", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"550810639117093", "+", 
         RowBox[{"1296902140792083", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"850166405162661", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"169096342030181", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"4979803180230", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["d", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"401395736419683", "+", 
         RowBox[{"1098068585600136", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"919752213001458", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"279605522654648", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"22706440574115", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}]}], ")"}]}], "-", 
      RowBox[{"3", " ", "d", " ", 
       RowBox[{"(", 
        RowBox[{"19458959573025", "+", 
         RowBox[{"66516287052960", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"79603560231453", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"42750065934168", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"9780836941547", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}], "+", 
         RowBox[{"655356563552", " ", 
          SuperscriptBox["m", "10"], " ", 
          SuperscriptBox["x", "10"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"196919659823175", "+", 
         RowBox[{"608803500327093", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"620654137616460", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"259565865203822", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"38755445798259", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}], "+", 
         RowBox[{"940947042849", " ", 
          SuperscriptBox["m", "10"], " ", 
          SuperscriptBox["x", "10"]}]}], ")"}]}], "+", 
      RowBox[{"9", " ", 
       RowBox[{"(", 
        RowBox[{"878428175625", "+", 
         RowBox[{"3261776041125", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"4456295909025", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"2927218838221", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"923744713363", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}], "+", 
         RowBox[{"113902516423", " ", 
          SuperscriptBox["m", "10"], " ", 
          SuperscriptBox["x", "10"]}], "+", 
         RowBox[{"2430898831", " ", 
          SuperscriptBox["m", "12"], " ", 
          SuperscriptBox["x", "12"]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"D", "[", 
     RowBox[{"f", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
   RowBox[{"91", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
    SuperscriptBox["x", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4798335600"}], " ", 
       SuperscriptBox["d", "9"]}], "+", 
      RowBox[{"292271616", " ", 
       SuperscriptBox["d", "10"]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox["d", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"1772484305", "+", 
         RowBox[{"258894168", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
      RowBox[{"40", " ", 
       SuperscriptBox["d", "7"], " ", 
       RowBox[{"(", 
        RowBox[{"3880112015", "+", 
         RowBox[{"1538579323", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["d", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"445952053263", "+", 
         RowBox[{"320013098460", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"22249244680", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["d", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"175742638781", "+", 
         RowBox[{"190172689964", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"36186529476", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["d", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"240499887706", "+", 
         RowBox[{"353182329858", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"122597963723", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"6053046584", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["d", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"225707846118", "+", 
         RowBox[{"419828102816", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"221506112889", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"30048930558", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
      RowBox[{"5", " ", "d", " ", 
       RowBox[{"(", 
        RowBox[{"50757113781", "+", 
         RowBox[{"132482115036", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"122020581483", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"46259165250", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"5714576507", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"695149783191", "+", 
         RowBox[{"1559763516840", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"1125567828565", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"279643516190", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"12550904665", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}]}], ")"}]}], "+", 
      RowBox[{"10", " ", 
       RowBox[{"(", 
        RowBox[{"4170120570", "+", 
         RowBox[{"12310890165", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"13780602378", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"7173390465", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"1625892630", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}], "+", 
         RowBox[{"109750823", " ", 
          SuperscriptBox["m", "10"], " ", 
          SuperscriptBox["x", "10"]}]}], ")"}]}]}], ")"}], 
    RowBox[{"D", "[", 
     RowBox[{"f", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "3"}], "}"}]}], "]"}]}], "+", 
   RowBox[{"91", " ", 
    SuperscriptBox["x", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3370307960"}], " ", 
       SuperscriptBox["d", "9"]}], "+", 
      RowBox[{"223228056", " ", 
       SuperscriptBox["d", "10"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["d", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"2286743519", "+", 
         RowBox[{"264808442", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
      RowBox[{"10", " ", 
       SuperscriptBox["d", "7"], " ", 
       RowBox[{"(", 
        RowBox[{"9181146151", "+", 
         RowBox[{"2902123022", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
      RowBox[{"10", " ", 
       SuperscriptBox["d", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"43498559207", "+", 
         RowBox[{"37949961695", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"5800668942", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["d", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"241532544123", "+", 
         RowBox[{"138939970385", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"7736252390", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["d", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"108606861743", "+", 
         RowBox[{"129351340123", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"36184128355", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"1357138261", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
      RowBox[{"10", " ", 
       SuperscriptBox["d", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"46394471293", "+", 
         RowBox[{"70414513376", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"30041781552", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"3101615574", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
      RowBox[{"10", " ", "d", " ", 
       RowBox[{"(", 
        RowBox[{"8584434153", "+", 
         RowBox[{"18517924467", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"13896534978", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"4027434926", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"324904237", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"259556864841", "+", 
         RowBox[{"478201568655", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"280066450400", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"53066830170", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"1553710945", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}]}], ")"}]}], "+", 
      RowBox[{"5", " ", 
       RowBox[{"(", 
        RowBox[{"2548407015", "+", 
         RowBox[{"6259780305", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"5733302031", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"2287596705", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"339066285", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}], "+", 
         RowBox[{"8442371", " ", 
          SuperscriptBox["m", "10"], " ", 
          SuperscriptBox["x", "10"]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"D", "[", 
     RowBox[{"f", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "4"}], "}"}]}], "]"}]}], "+", 
   RowBox[{"1001", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
    SuperscriptBox["x", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "119120062"}], " ", 
       SuperscriptBox["d", "7"]}], "+", 
      RowBox[{"9947756", " ", 
       SuperscriptBox["d", "8"]}], "+", 
      RowBox[{
       SuperscriptBox["d", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"624109582", "+", 
         RowBox[{"80897700", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["d", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"622918400", "+", 
         RowBox[{"220501271", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["d", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1165931153", "+", 
         RowBox[{"751264911", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"52770211", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["d", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"4190863238", "+", 
         RowBox[{"4095560829", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"788926986", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"3139054488", "+", 
         RowBox[{"4186742667", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"1474191870", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"84615908", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", "d", " ", 
       RowBox[{"(", 
        RowBox[{"671972670", "+", 
         RowBox[{"1141495659", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"612123399", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"96538037", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"83939625", "+", 
         RowBox[{"172939140", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"127085931", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"36708590", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"2995759", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"D", "[", 
     RowBox[{"f", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "5"}], "}"}]}], "]"}]}], "+", 
   RowBox[{"1001", " ", 
    SuperscriptBox["x", "5"], " ", 
    RowBox[{"(", 
     RowBox[{"41206725", "-", 
      RowBox[{"36731363", " ", 
       SuperscriptBox["d", "7"]}], "+", 
      RowBox[{"3332786", " ", 
       SuperscriptBox["d", "8"]}], "+", 
      RowBox[{"70488720", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"40065723", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{"7616646", " ", 
       SuperscriptBox["m", "6"], " ", 
       SuperscriptBox["x", "6"]}], "+", 
      RowBox[{"230443", " ", 
       SuperscriptBox["m", "8"], " ", 
       SuperscriptBox["x", "8"]}], "+", 
      RowBox[{
       SuperscriptBox["d", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"176850868", "+", 
         RowBox[{"18579347", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"242900107", "+", 
         RowBox[{"69929382", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["d", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"832635551", "+", 
         RowBox[{"437942378", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"23550693", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["d", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"911670643", "+", 
         RowBox[{"730083504", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"107899794", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"622636470", "+", 
         RowBox[{"683315315", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"185041608", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"6969802", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", "d", " ", 
       RowBox[{"(", 
        RowBox[{"121230090", "+", 
         RowBox[{"170191746", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"70379115", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"7293224", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"D", "[", 
     RowBox[{"f", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "6"}], "}"}]}], "]"}]}], "+", 
   RowBox[{"143", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
    SuperscriptBox["x", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "45463215"}], " ", 
       SuperscriptBox["d", "5"]}], "+", 
      RowBox[{"5531071", " ", 
       SuperscriptBox["d", "6"]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["d", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"10380937", "+", 
         RowBox[{"1384890", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["d", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"56894537", "+", 
         RowBox[{"20781090", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
      RowBox[{"30", " ", "d", " ", 
       RowBox[{"(", 
        RowBox[{"5343282", "+", 
         RowBox[{"5415573", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"1227389", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["d", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"48729359", "+", 
         RowBox[{"32481645", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"2683525", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
      RowBox[{"20", " ", 
       RowBox[{"(", 
        RowBox[{"1831410", "+", 
         RowBox[{"2539647", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"1052505", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"110773", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"D", "[", 
     RowBox[{"f", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "7"}], "}"}]}], "]"}]}], "+", 
   RowBox[{"143", " ", 
    SuperscriptBox["x", "7"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "7135176"}], " ", 
       SuperscriptBox["d", "5"]}], "+", 
      RowBox[{"944311", " ", 
       SuperscriptBox["d", "6"]}], "+", 
      RowBox[{"75", " ", 
       SuperscriptBox["d", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"299018", "+", 
         RowBox[{"30761", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
      RowBox[{"40", " ", 
       SuperscriptBox["d", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"938149", "+", 
         RowBox[{"264855", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["d", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"11750653", "+", 
         RowBox[{"6069770", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"330940", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
      RowBox[{"6", " ", "d", " ", 
       RowBox[{"(", 
        RowBox[{"2937384", "+", 
         RowBox[{"2313690", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"346565", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
      RowBox[{"5", " ", 
       RowBox[{"(", 
        RowBox[{"732564", "+", 
         RowBox[{"791991", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"217314", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"8521", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"D", "[", 
     RowBox[{"f", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "8"}], "}"}]}], "]"}]}], "+", 
   RowBox[{"1001", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
    SuperscriptBox["x", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "83592"}], " ", 
       SuperscriptBox["d", "3"]}], "+", 
      RowBox[{"16653", " ", 
       SuperscriptBox["d", "4"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["d", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"52451", "+", 
         RowBox[{"8320", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{"131652", "+", 
         RowBox[{"57205", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
      RowBox[{"5", " ", 
       RowBox[{"(", 
        RowBox[{"8262", "+", 
         RowBox[{"6555", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"1001", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"D", "[", 
     RowBox[{"f", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "9"}], "}"}]}], "]"}]}], "+", 
   RowBox[{"1001", " ", 
    SuperscriptBox["x", "9"], " ", 
    RowBox[{"(", 
     RowBox[{"2550", "-", 
      RowBox[{"6779", " ", 
       SuperscriptBox["d", "3"]}], "+", 
      RowBox[{"1473", " ", 
       SuperscriptBox["d", "4"]}], "+", 
      RowBox[{"1347", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"77", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"11677", "+", 
         RowBox[{"1229", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{"8921", "+", 
         RowBox[{"2576", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}], 
    RowBox[{"D", "[", 
     RowBox[{"f", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "10"}], "}"}]}], "]"}]}], "+", 
   RowBox[{"91", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
    SuperscriptBox["x", "10"], " ", 
    RowBox[{"(", 
     RowBox[{"1320", "-", 
      RowBox[{"2299", " ", "d"}], "+", 
      RowBox[{"1001", " ", 
       SuperscriptBox["d", "2"]}], "+", 
      RowBox[{"390", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["x", "2"]}]}], ")"}], " ", 
    RowBox[{"D", "[", 
     RowBox[{"f", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "11"}], "}"}]}], "]"}]}], "+", 
   RowBox[{"91", " ", 
    SuperscriptBox["x", "11"], " ", 
    RowBox[{"(", 
     RowBox[{"45", "-", 
      RowBox[{"86", " ", "d"}], "+", 
      RowBox[{"41", " ", 
       SuperscriptBox["d", "2"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["x", "2"]}]}], ")"}], " ", 
    RowBox[{"D", "[", 
     RowBox[{"f", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "12"}], "}"}]}], "]"}]}], "+", 
   RowBox[{"91", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
    SuperscriptBox["x", "12"], " ", 
    RowBox[{"D", "[", 
     RowBox[{"f", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "13"}], "}"}]}], "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["x", "13"], " ", 
    RowBox[{"D", "[", 
     RowBox[{"f", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "14"}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8876348087802267`*^9, 3.8876350476483307`*^9}, 
   3.887635830053376*^9},
 CellLabel->
  "In[324]:=",ExpressionUUID->"cd572588-629a-4e7e-b6ff-66ee084ff1d2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["L", "14"], "[", "f_", "]"}], ":=", 
  RowBox[{
   RowBox[{"1792", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "dim"}], ")"}], " ", 
    SuperscriptBox["m", "2"], " ", "x", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "13960020060"}], " ", 
       SuperscriptBox["dim", "11"]}], "+", 
      RowBox[{"681080400", " ", 
       SuperscriptBox["dim", "12"]}], "+", 
      RowBox[{"36", " ", 
       SuperscriptBox["dim", "10"], " ", 
       RowBox[{"(", 
        RowBox[{"3640284062", "+", 
         RowBox[{"350413455", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["dim", "9"], " ", 
       RowBox[{"(", 
        RowBox[{"248347212427", "+", 
         RowBox[{"65441783736", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["dim", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"2856893705707", "+", 
         RowBox[{"1374326027295", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"67527696348", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["dim", "7"], " ", 
       RowBox[{"(", 
        RowBox[{"7784016296623", "+", 
         RowBox[{"5698648860525", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"771794941302", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["dim", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"15452192981301", "+", 
         RowBox[{"15500326039305", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"3857808396478", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"134997245817", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["dim", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"22517684099836", "+", 
         RowBox[{"28898521544979", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"11015230974766", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"1066641187073", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["dim", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"23906464201264", "+", 
         RowBox[{"37400370053700", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"19651300300550", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"3510337426229", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"103833817696", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["dim", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"18032901933120", "+", 
         RowBox[{"33178196139600", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"22430912864204", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"6159432878479", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"505250212544", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}]}], ")"}]}], "-", 
      RowBox[{"8", " ", "dim", " ", 
       RowBox[{"(", 
        RowBox[{"353199951360", "+", 
         RowBox[{"832019406336", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"814857496416", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"399695686017", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"93373123448", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}], "+", 
         RowBox[{"7666398432", " ", 
          SuperscriptBox["m", "10"], " ", 
          SuperscriptBox["x", "10"]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["dim", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"4586699778048", "+", 
         RowBox[{"9654012023520", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"7999167003000", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"3038807983901", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"460823018896", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}], "+", 
         RowBox[{"13631119488", " ", 
          SuperscriptBox["m", "10"], " ", 
          SuperscriptBox["x", "10"]}]}], ")"}]}], "+", 
      RowBox[{"2304", " ", 
       RowBox[{"(", 
        RowBox[{"172972800", "+", 
         RowBox[{"448011120", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"504297816", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"304176045", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"98513584", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}], "+", 
         RowBox[{"14967432", " ", 
          SuperscriptBox["m", "10"], " ", 
          SuperscriptBox["x", "10"]}], "+", 
         RowBox[{"705600", " ", 
          SuperscriptBox["m", "12"], " ", 
          SuperscriptBox["x", "12"]}]}], ")"}]}]}], ")"}], " ", "f"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2157526506240"}], " ", 
       SuperscriptBox["dim", "13"]}], "+", 
      RowBox[{"87178291200", " ", 
       SuperscriptBox["dim", "14"]}], "+", 
      RowBox[{"1152", " ", 
       SuperscriptBox["dim", "12"], " ", 
       RowBox[{"(", 
        RowBox[{"21488670107", "+", 
         RowBox[{"4770873240", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
      RowBox[{"48", " ", 
       SuperscriptBox["dim", "11"], " ", 
       RowBox[{"(", 
        RowBox[{"3635889080947", "+", 
         RowBox[{"2179243068912", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["dim", "10"], " ", 
       RowBox[{"(", 
        RowBox[{"52782841450121", "+", 
         RowBox[{"56952486021408", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"3840884363232", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["dim", "9"], " ", 
       RowBox[{"(", 
        RowBox[{"370882392158435", "+", 
         RowBox[{"600516255065808", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"111153450355920", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["dim", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"243870040444309", "+", 
         RowBox[{"533457795302318", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"180692306316792", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"7021950070128", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["dim", "7"], " ", 
       RowBox[{"(", 
        RowBox[{"15607943028822449", "+", 
         RowBox[{"43066288949867728", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"22248465765249504", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"2388060119099648", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["dim", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"23850300713127565", "+", 
         RowBox[{"79090967657848320", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"56095588087844640", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"11087445768222208", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"308368707829504", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["dim", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"27705800275690613", "+", 
         RowBox[{"106525367412882448", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"96831452114594304", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"29371347471556608", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"2263751946672384", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["dim", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"24080260688910417", "+", 
         RowBox[{"104420265163607680", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"115882895880572736", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"48552281110355456", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"6913725979891456", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}], "+", 
         RowBox[{"153844686184448", " ", 
          SuperscriptBox["m", "10"], " ", 
          SuperscriptBox["x", "10"]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["dim", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"15181526067944787", "+", 
         RowBox[{"72639597947935344", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"94928900934032736", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"51280564932658432", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"11243424640810752", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}], "+", 
         RowBox[{"694459693383680", " ", 
          SuperscriptBox["m", "10"], " ", 
          SuperscriptBox["x", "10"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["dim", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"6561611800218855", "+", 
         RowBox[{"34034267991868416", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"50936316824025888", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"33791781300060672", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"10267742937799168", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}], "+", 
         RowBox[{"1173700261912576", " ", 
          SuperscriptBox["m", "10"], " ", 
          SuperscriptBox["x", "10"]}], "+", 
         RowBox[{"22394028883968", " ", 
          SuperscriptBox["m", "12"], " ", 
          SuperscriptBox["x", "12"]}]}], ")"}]}], "-", 
      RowBox[{"dim", " ", 
       RowBox[{"(", 
        RowBox[{"1739831420490975", "+", 
         RowBox[{"9641523194126640", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"16163361332928576", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"12700368585257472", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"4991992362190848", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}], "+", 
         RowBox[{"880154601078784", " ", 
          SuperscriptBox["m", "10"], " ", 
          SuperscriptBox["x", "10"]}], "+", 
         RowBox[{"46634620354560", " ", 
          SuperscriptBox["m", "12"], " ", 
          SuperscriptBox["x", "12"]}]}], ")"}]}], "+", 
      RowBox[{"9", " ", 
       RowBox[{"(", 
        RowBox[{"23717560741875", "+", 
         RowBox[{"138736125259200", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"255888778362240", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"231570058632192", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"112147924905984", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}], "+", 
         RowBox[{"27452149596160", " ", 
          SuperscriptBox["m", "10"], " ", 
          SuperscriptBox["x", "10"]}], "+", 
         RowBox[{"2693399052288", " ", 
          SuperscriptBox["m", "12"], " ", 
          SuperscriptBox["x", "12"]}], "+", 
         RowBox[{"46242201600", " ", 
          SuperscriptBox["m", "14"], " ", 
          SuperscriptBox["x", "14"]}]}], ")"}]}]}], ")"}], 
    RowBox[{"D", "[", 
     RowBox[{"f", ",", "x"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "dim"}], ")"}], " ", "x", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "5910170790528"}], " ", 
       SuperscriptBox["dim", "11"]}], "+", 
      RowBox[{"283465647360", " ", 
       SuperscriptBox["dim", "12"]}], "-", 
      RowBox[{"1536", " ", 
       SuperscriptBox["dim", "9"], " ", 
       RowBox[{"(", 
        RowBox[{"212893875478", "+", 
         RowBox[{"93156405999", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
      RowBox[{"48", " ", 
       SuperscriptBox["dim", "10"], " ", 
       RowBox[{"(", 
        RowBox[{"1176515553443", "+", 
         RowBox[{"189593305776", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["dim", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"53250736009793", "+", 
         RowBox[{"42180096694192", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"2832128278224", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["dim", "7"], " ", 
       RowBox[{"(", 
        RowBox[{"147982868433691", "+", 
         RowBox[{"176829364759288", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"32602952587248", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["dim", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"7196209920028329", "+", 
         RowBox[{"11675392491721104", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"3940336000065888", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"172454045257984", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["dim", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"2677949952639609", "+", 
         RowBox[{"5506368314907996", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"2834398704613488", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"342412949535808", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["dim", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"280377890573742", "+", 
         RowBox[{"810177273354975", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"733240299352200", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"249853955149576", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"24359470720752", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["dim", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"11625761599931025", "+", 
         RowBox[{"28856070886908576", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"20387707307251008", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"4531634495588096", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"159630283031296", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}]}], ")"}]}], "-", 
      RowBox[{"4", " ", "dim", " ", 
       RowBox[{"(", 
        RowBox[{"368840404855125", "+", 
         RowBox[{"1335786458714460", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"1734630737145264", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"1049736667137408", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"290254056479616", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}], "+", 
         RowBox[{"27477371850752", " ", 
          SuperscriptBox["m", "10"], " ", 
          SuperscriptBox["x", "10"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["dim", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"4673561676212115", "+", 
         RowBox[{"15287904434142864", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"16878239043597408", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"7934114929591296", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"1427110963523840", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}], "+", 
         RowBox[{"48754345099264", " ", 
          SuperscriptBox["m", "10"], " ", 
          SuperscriptBox["x", "10"]}]}], ")"}]}], "+", 
      RowBox[{"9", " ", 
       RowBox[{"(", 
        RowBox[{"23717560741875", "+", 
         RowBox[{"93392343576000", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"138680600657280", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"102880691543040", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"39350433570816", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}], "+", 
         RowBox[{"6881299791872", " ", 
          SuperscriptBox["m", "10"], " ", 
          SuperscriptBox["x", "10"]}], "+", 
         RowBox[{"367021326336", " ", 
          SuperscriptBox["m", "12"], " ", 
          SuperscriptBox["x", "12"]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"D", "[", 
     RowBox[{"f", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["x", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"102776096548125", "-", 
      RowBox[{"7545827585376", " ", 
       SuperscriptBox["dim", "11"]}], "+", 
      RowBox[{"392156797824", " ", 
       SuperscriptBox["dim", "12"]}], "+", 
      RowBox[{"325309189338000", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"402167123827200", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{"243300139144704", " ", 
       SuperscriptBox["m", "6"], " ", 
       SuperscriptBox["x", "6"]}], "+", 
      RowBox[{"70959470886912", " ", 
       SuperscriptBox["m", "8"], " ", 
       SuperscriptBox["x", "8"]}], "+", 
      RowBox[{"8061011197952", " ", 
       SuperscriptBox["m", "10"], " ", 
       SuperscriptBox["x", "10"]}], "+", 
      RowBox[{"157294854144", " ", 
       SuperscriptBox["m", "12"], " ", 
       SuperscriptBox["x", "12"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["dim", "10"], " ", 
       RowBox[{"(", 
        RowBox[{"4154490774671", "+", 
         RowBox[{"500227214664", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
      RowBox[{"80", " ", 
       SuperscriptBox["dim", "9"], " ", 
       RowBox[{"(", 
        RowBox[{"4430640503423", "+", 
         RowBox[{"1458565275056", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["dim", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"79633542125513", "+", 
         RowBox[{"47786359238426", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"2590538023760", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["dim", "7"], " ", 
       RowBox[{"(", 
        RowBox[{"1626224216282227", "+", 
         RowBox[{"1482514811202688", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"221433813086880", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["dim", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"6044825055904675", "+", 
         RowBox[{"7535531785773104", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"2067407553204384", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"72687565850880", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["dim", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"4120344489245659", "+", 
         RowBox[{"6556725055379344", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"2753545824995904", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"267777825926400", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["dim", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"8177303414922087", "+", 
         RowBox[{"15823077442522448", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"9154776201356736", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"1641691685426176", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"43811298947840", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["dim", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"2879615940670881", "+", 
         RowBox[{"6535254731691488", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"4862207867368224", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"1339883152274944", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"99094877707520", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}]}], ")"}]}], "-", 
      RowBox[{"6", " ", "dim", " ", 
       RowBox[{"(", 
        RowBox[{"130622771167875", "+", 
         RowBox[{"377266820101680", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"406072371523584", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"199797655183104", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"42042663332096", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}], "+", 
         RowBox[{"2582967033856", " ", 
          SuperscriptBox["m", "10"], " ", 
          SuperscriptBox["x", "10"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["dim", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2732197736688345", "+", 
         RowBox[{"7072771538278608", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"6445009753275040", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"2456428497079552", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"335674965572864", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}], "+", 
         RowBox[{"7436791005184", " ", 
          SuperscriptBox["m", "10"], " ", 
          SuperscriptBox["x", "10"]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"D", "[", 
     RowBox[{"f", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "3"}], "}"}]}], "]"}]}], "+", 
   RowBox[{"455", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "dim"}], ")"}], " ", 
    SuperscriptBox["x", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "10842985520"}], " ", 
       SuperscriptBox["dim", "9"]}], "+", 
      RowBox[{"683492880", " ", 
       SuperscriptBox["dim", "10"]}], "+", 
      RowBox[{"40", " ", 
       SuperscriptBox["dim", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"1935322889", "+", 
         RowBox[{"238392784", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
      RowBox[{"40", " ", 
       SuperscriptBox["dim", "7"], " ", 
       RowBox[{"(", 
        RowBox[{"8188842473", "+", 
         RowBox[{"2762602580", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["dim", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"909663746645", "+", 
         RowBox[{"560260403536", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"34585574240", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["dim", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"1732585172375", "+", 
         RowBox[{"1623266407808", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"276032581728", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["dim", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"2292084260450", "+", 
         RowBox[{"2939785916560", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"917878916000", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"41110517504", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["dim", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1039866675705", "+", 
         RowBox[{"1703957222800", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"813898474032", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"100717941248", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
      RowBox[{"3", " ", "dim", " ", 
       RowBox[{"(", 
        RowBox[{"145775294325", "+", 
         RowBox[{"340979945664", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"288015246528", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"100719391232", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"11456417536", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["dim", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1238698294965", "+", 
         RowBox[{"2469627279984", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"1623867618176", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"370080096512", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"15214848768", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"17375502375", "+", 
         RowBox[{"46358225100", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"47897707680", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"23127403392", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"4851672576", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}], "+", 
         RowBox[{"301127680", " ", 
          SuperscriptBox["m", "10"], " ", 
          SuperscriptBox["x", "10"]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"D", "[", 
     RowBox[{"f", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "4"}], "}"}]}], "]"}]}], "+", 
   RowBox[{"91", " ", 
    SuperscriptBox["x", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "25763534200"}], " ", 
       SuperscriptBox["dim", "9"]}], "+", 
      RowBox[{"1755182480", " ", 
       SuperscriptBox["dim", "10"]}], "+", 
      RowBox[{"80", " ", 
       SuperscriptBox["dim", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"2124736979", "+", 
         RowBox[{"215012458", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["dim", "7"], " ", 
       RowBox[{"(", 
        RowBox[{"331874868935", "+", 
         RowBox[{"92357237128", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["dim", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"1698675827455", "+", 
         RowBox[{"866677765136", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"43394970848", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["dim", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"2976775534135", "+", 
         RowBox[{"2320472092832", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"320851284576", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["dim", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"904267945715", "+", 
         RowBox[{"969344861252", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"246751513496", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"8427938752", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["dim", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"188049741945", "+", 
         RowBox[{"258749835593", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"101050885104", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"9551254640", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["dim", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1639503510435", "+", 
         RowBox[{"2758100846256", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"1487319657824", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"259367797504", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"6950831872", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}]}], ")"}]}], "-", 
      RowBox[{"dim", " ", 
       RowBox[{"(", 
        RowBox[{"528352794675", "+", 
         RowBox[{"1048066674624", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"728410488480", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"195310899456", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"14495184640", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"38226105225", "+", 
         RowBox[{"86945779080", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"74177626032", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"27525710592", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}], "+", 
         RowBox[{"3772176384", " ", 
          SuperscriptBox["m", "8"], " ", 
          SuperscriptBox["x", "8"]}], "+", 
         RowBox[{"86036480", " ", 
          SuperscriptBox["m", "10"], " ", 
          SuperscriptBox["x", "10"]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"D", "[", 
     RowBox[{"f", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "5"}], "}"}]}], "]"}]}], "+", 
   RowBox[{"1001", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "dim"}], ")"}], " ", 
    SuperscriptBox["x", "5"], " ", 
    RowBox[{"(", 
     RowBox[{"1158366825", "-", 
      RowBox[{"660021432", " ", 
       SuperscriptBox["dim", "7"]}], "+", 
      RowBox[{"56606760", " ", 
       SuperscriptBox["dim", "8"]}], "+", 
      RowBox[{"2234396160", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"1535164704", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{"412317696", " ", 
       SuperscriptBox["m", "6"], " ", 
       SuperscriptBox["x", "6"]}], "+", 
      RowBox[{"31021312", " ", 
       SuperscriptBox["m", "8"], " ", 
       SuperscriptBox["x", "8"]}], "+", 
      RowBox[{"322", " ", 
       SuperscriptBox["dim", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"10457175", "+", 
         RowBox[{"1216712", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
      RowBox[{"84", " ", 
       SuperscriptBox["dim", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"116875911", "+", 
         RowBox[{"37398164", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
      RowBox[{"48", " ", 
       SuperscriptBox["dim", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"434928193", "+", 
         RowBox[{"389650509", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"68929140", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["dim", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"2556210651", "+", 
         RowBox[{"1499383472", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"96146400", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
      RowBox[{"28", " ", 
       SuperscriptBox["dim", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"543822471", "+", 
         RowBox[{"669627704", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"217822608", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"11498816", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
      RowBox[{"4", " ", "dim", " ", 
       RowBox[{"(", 
        RowBox[{"1587103875", "+", 
         RowBox[{"2506539168", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"1249184400", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"182185024", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}]}], ")"}]}]}], ")"}], 
    RowBox[{"D", "[", 
     RowBox[{"f", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "6"}], "}"}]}], "]"}]}], "+", 
   RowBox[{"1001", " ", 
    SuperscriptBox["x", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"151091325", "-", 
      RowBox[{"155313148", " ", 
       SuperscriptBox["dim", "7"]}], "+", 
      RowBox[{"14394928", " ", 
       SuperscriptBox["dim", "8"]}], "+", 
      RowBox[{"243109440", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"129263328", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{"22799616", " ", 
       SuperscriptBox["m", "6"], " ", 
       SuperscriptBox["x", "6"]}], "+", 
      RowBox[{"633088", " ", 
       SuperscriptBox["m", "8"], " ", 
       SuperscriptBox["x", "8"]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["dim", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"61553297", "+", 
         RowBox[{"16159512", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["dim", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"732188266", "+", 
         RowBox[{"69703952", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["dim", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"3306893449", "+", 
         RowBox[{"1596071648", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"78532128", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["dim", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"886891597", "+", 
         RowBox[{"655826256", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"89179296", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["dim", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"148407102", "+", 
         RowBox[{"151329245", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"37914768", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"1311152", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}]}], ")"}]}], "-", 
      RowBox[{"16", " ", "dim", " ", 
       RowBox[{"(", 
        RowBox[{"56656035", "+", 
         RowBox[{"74358972", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"28607160", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"2736128", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"D", "[", 
     RowBox[{"f", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "7"}], "}"}]}], "]"}]}], "+", 
   RowBox[{"2145", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "dim"}], ")"}], " ", 
    SuperscriptBox["x", "7"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "10068103"}], " ", 
       SuperscriptBox["dim", "5"]}], "+", 
      RowBox[{"1250095", " ", 
       SuperscriptBox["dim", "6"]}], "+", 
      RowBox[{
       SuperscriptBox["dim", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"33788543", "+", 
         RowBox[{"4139632", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["dim", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"60483269", "+", 
         RowBox[{"20415168", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
      RowBox[{"4", " ", "dim", " ", 
       RowBox[{"(", 
        RowBox[{"8180127", "+", 
         RowBox[{"7758072", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"1632776", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["dim", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"60909762", "+", 
         RowBox[{"37754528", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"2879968", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
      RowBox[{"24", " ", 
       RowBox[{"(", 
        RowBox[{"305235", "+", 
         RowBox[{"398574", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"154272", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"15008", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}]}], ")"}]}]}], ")"}], 
    RowBox[{"D", "[", 
     RowBox[{"f", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "8"}], "}"}]}], "]"}]}], "+", 
   RowBox[{"715", " ", 
    SuperscriptBox["x", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3834807"}], " ", 
       SuperscriptBox["dim", "5"]}], "+", 
      RowBox[{"515261", " ", 
       SuperscriptBox["dim", "6"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["dim", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"3958103", "+", 
         RowBox[{"374256", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["dim", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"19578827", "+", 
         RowBox[{"5109968", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["dim", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"4531995", "+", 
         RowBox[{"2176720", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"109288", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", "dim", " ", 
       RowBox[{"(", 
        RowBox[{"4467663", "+", 
         RowBox[{"3290968", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"456432", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"915705", "+", 
         RowBox[{"931128", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"237856", " ", 
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["x", "4"]}], "+", 
         RowBox[{"8576", " ", 
          SuperscriptBox["m", "6"], " ", 
          SuperscriptBox["x", "6"]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"D", "[", 
     RowBox[{"f", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "9"}], "}"}]}], "]"}]}], "+", 
   RowBox[{"1001", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "dim"}], ")"}], " ", 
    SuperscriptBox["x", "9"], " ", 
    RowBox[{"(", 
     RowBox[{"87210", "-", 
      RowBox[{"184390", " ", 
       SuperscriptBox["dim", "3"]}], "+", 
      RowBox[{"37275", " ", 
       SuperscriptBox["dim", "4"]}], "+", 
      RowBox[{"64896", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"9184", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["dim", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"48865", "+", 
         RowBox[{"7184", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", "dim", " ", 
       RowBox[{"(", 
        RowBox[{"141015", "+", 
         RowBox[{"57128", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"D", "[", 
     RowBox[{"f", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "10"}], "}"}]}], "]"}]}], "+", 
   RowBox[{"91", " ", 
    SuperscriptBox["x", "10"], " ", 
    RowBox[{"(", 
     RowBox[{"50490", "-", 
      RowBox[{"137786", " ", 
       SuperscriptBox["dim", "3"]}], "+", 
      RowBox[{"30217", " ", 
       SuperscriptBox["dim", "4"]}], "+", 
      RowBox[{"24912", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"1312", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["dim", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"235213", "+", 
         RowBox[{"22864", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", "dim", " ", 
       RowBox[{"(", 
        RowBox[{"89067", "+", 
         RowBox[{"23888", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"D", "[", 
     RowBox[{"f", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "11"}], "}"}]}], "]"}]}], "+", 
   RowBox[{"455", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "dim"}], ")"}], " ", 
    SuperscriptBox["x", "11"], " ", 
    RowBox[{"(", 
     RowBox[{"408", "-", 
      RowBox[{"717", " ", "dim"}], "+", 
      RowBox[{"315", " ", 
       SuperscriptBox["dim", "2"]}], "+", 
      RowBox[{"112", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["x", "2"]}]}], ")"}], " ", 
    RowBox[{"D", "[", 
     RowBox[{"f", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "12"}], "}"}]}], "]"}]}], "+", 
   RowBox[{"35", " ", 
    SuperscriptBox["x", "12"], " ", 
    RowBox[{"(", 
     RowBox[{"156", "-", 
      RowBox[{"299", " ", "dim"}], "+", 
      RowBox[{"143", " ", 
       SuperscriptBox["dim", "2"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["x", "2"]}]}], ")"}], 
    RowBox[{"D", "[", 
     RowBox[{"f", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "13"}], "}"}]}], "]"}]}], "+", 
   RowBox[{"105", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "dim"}], ")"}], " ", 
    SuperscriptBox["x", "13"], " ", 
    RowBox[{"D", "[", 
     RowBox[{"f", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "14"}], "}"}]}], "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["x", "14"], " ", 
    RowBox[{"D", "[", 
     RowBox[{"f", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "15"}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8876352363462257`*^9, 3.887635400123086*^9}},
 CellLabel->
  "In[327]:=",ExpressionUUID->"b6bd03d7-7d00-49a1-94ff-8f48192b992a"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.887633378257036*^9, 
  3.8876334276645737`*^9}},ExpressionUUID->"b652b6ff-c1de-4618-9988-\
0b4064383ec4"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["L", "m1m2m3"], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "24"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "7"}], "+", "d"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", "d"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "d"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{"3", " ", "d"}]}], ")"}], " ", 
    RowBox[{"lambda", "**", 
     RowBox[{"(", 
      RowBox[{"box", "+", 
       SubsuperscriptBox["m", "1", "2"], "+", 
       SubsuperscriptBox["m", "2", "2"], "+", 
       SubsuperscriptBox["m", "3", "2"]}], ")"}]}]}], "-", 
   RowBox[{"12", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"], " ", 
    RowBox[{
     SuperscriptBox["x", "2"], "**", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"box", "+", 
          SubsuperscriptBox["m", "3", "2"]}], ")"}], "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"box", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"48", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "60"}], "+", 
                RowBox[{"17", " ", "d"}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "528"}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"619", "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "124"}], "+", 
                   RowBox[{"9", " ", "d"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
           " ", 
           SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "528"}], "+", 
          RowBox[{"d", " ", 
           RowBox[{"(", 
            RowBox[{"619", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "124"}], "+", 
                RowBox[{"9", " ", "d"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        SubsuperscriptBox["m", "1", "4"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "528"}], "+", 
          RowBox[{"d", " ", 
           RowBox[{"(", 
            RowBox[{"619", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "124"}], "+", 
                RowBox[{"9", " ", "d"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        SubsuperscriptBox["m", "2", "4"]}], "+", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"box", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1032"}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"1417", "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "468"}], "+", 
                   RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"4", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"3", " ", "d"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"111", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "44"}], "+", 
                RowBox[{"5", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
           SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["m", "1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"box", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1032"}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"1417", "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "468"}], "+", 
                   RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"4", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"3", " ", "d"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"111", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "44"}], "+", 
                RowBox[{"5", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
           SubsuperscriptBox["m", "2", "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"3", " ", "d"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"111", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "44"}], "+", 
                RowBox[{"5", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
           SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}]}], ")"}]}]}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["x", "4"], "**", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9", " ", 
        SuperscriptBox["box", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"5", " ", "d"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "11220"}], "+", 
          RowBox[{"d", " ", 
           RowBox[{"(", 
            RowBox[{"19567", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "12011"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2993", "-", 
                   RowBox[{"289", " ", "d"}]}], ")"}], " ", "d"}]}], 
               ")"}]}]}], ")"}]}]}], ")"}], " ", 
        SubsuperscriptBox["m", "1", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "11220"}], "+", 
          RowBox[{"d", " ", 
           RowBox[{"(", 
            RowBox[{"19567", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "12011"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2993", "-", 
                   RowBox[{"289", " ", "d"}]}], ")"}], " ", "d"}]}], 
               ")"}]}]}], ")"}]}]}], ")"}], " ", 
        SubsuperscriptBox["m", "2", "6"]}], "-", 
       RowBox[{
        SuperscriptBox["box", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3924"}], "+", 
          RowBox[{"d", " ", 
           RowBox[{"(", 
            RowBox[{"5837", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1304"}], "+", 
                RowBox[{"167", " ", "d"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        SubsuperscriptBox["m", "3", "2"]}], "-", 
       RowBox[{"3", " ", "box", " ", 
        RowBox[{"(", 
         RowBox[{"4796", "+", 
          RowBox[{"d", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9257"}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"6189", "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1575"}], "+", 
                   RowBox[{"167", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}], " ", 
        SubsuperscriptBox["m", "3", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "11220"}], "+", 
          RowBox[{"d", " ", 
           RowBox[{"(", 
            RowBox[{"19567", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "12011"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2993", "-", 
                   RowBox[{"289", " ", "d"}]}], ")"}], " ", "d"}]}], 
               ")"}]}]}], ")"}]}]}], ")"}], " ", 
        SubsuperscriptBox["m", "3", "6"]}], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["m", "2", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"box", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4796"}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"9257", "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "6189"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1575", "-", 
                    RowBox[{"167", " ", "d"}]}], ")"}], " ", "d"}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3228", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5157"}], "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{"2681", "+", 
                   RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "443"}], "+", 
                    RowBox[{"11", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", 
           SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["m", "1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"box", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4796"}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"9257", "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "6189"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1575", "-", 
                    RowBox[{"167", " ", "d"}]}], ")"}], " ", "d"}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3228", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5157"}], "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{"2681", "+", 
                   RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "443"}], "+", 
                    RowBox[{"11", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", 
           SubsuperscriptBox["m", "2", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3228", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5157"}], "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{"2681", "+", 
                   RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "443"}], "+", 
                    RowBox[{"11", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", 
           SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SubsuperscriptBox["m", "2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["box", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3924"}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"5837", "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1304"}], "+", 
                   RowBox[{"167", " ", "d"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
           "+", 
          RowBox[{"2", " ", "box", " ", 
           RowBox[{"(", 
            RowBox[{"7264", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8423"}], "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{"1883", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"407", "-", 
                    RowBox[{"171", " ", "d"}]}], ")"}], " ", "d"}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}], " ", 
           SubsuperscriptBox["m", "3", "2"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"3228", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5157"}], "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{"2681", "+", 
                   RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "443"}], "+", 
                    RowBox[{"11", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", 
           SubsuperscriptBox["m", "3", "4"]}]}], ")"}]}], "+", 
       RowBox[{
        SubsuperscriptBox["m", "1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["box", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3924"}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"5837", "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1304"}], "+", 
                   RowBox[{"167", " ", "d"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
           "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"3228", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5157"}], "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{"2681", "+", 
                   RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "443"}], "+", 
                    RowBox[{"11", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", 
           SubsuperscriptBox["m", "2", "4"]}], "+", 
          RowBox[{"2", " ", "box", " ", 
           RowBox[{"(", 
            RowBox[{"7264", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8423"}], "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{"1883", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"407", "-", 
                    RowBox[{"171", " ", "d"}]}], ")"}], " ", "d"}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}], " ", 
           SubsuperscriptBox["m", "3", "2"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"3228", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5157"}], "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{"2681", "+", 
                   RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "443"}], "+", 
                    RowBox[{"11", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", 
           SubsuperscriptBox["m", "3", "4"]}], "+", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["m", "2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"box", " ", 
              RowBox[{"(", 
               RowBox[{"7264", "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8423"}], "+", 
                   RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{"1883", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"407", "-", 
                    RowBox[{"171", " ", "d"}]}], ")"}], " ", "d"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"11208", "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "17375"}], "+", 
                   RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{"9235", "+", 
                    RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2305"}], "+", 
                    RowBox[{"197", " ", "d"}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}], " ", 
              SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["x", "6"], "**", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"box", "+", 
          SubsuperscriptBox["m", "3", "2"]}], ")"}], "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["box", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "d"}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["box", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"167", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "172"}], "+", 
                RowBox[{"77", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
           SubsuperscriptBox["m", "3", "2"]}], "+", 
          RowBox[{"box", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5757"}], "-", 
             RowBox[{"1399", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", "d"}]}], ")"}], 
           " ", 
           SubsuperscriptBox["m", "3", "4"]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"685", "+", 
             RowBox[{"7", " ", "d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "92"}], "+", 
                RowBox[{"25", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
           SubsuperscriptBox["m", "3", "6"]}]}], ")"}]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"685", "+", 
          RowBox[{"7", " ", "d", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "92"}], "+", 
             RowBox[{"25", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
        SubsuperscriptBox["m", "1", "8"]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"685", "+", 
          RowBox[{"7", " ", "d", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "92"}], "+", 
             RowBox[{"25", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
        SubsuperscriptBox["m", "2", "8"]}], "-", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["m", "2", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"box", " ", 
           RowBox[{"(", 
            RowBox[{"1953", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1882"}], "+", 
                RowBox[{"481", " ", "d"}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"365", "+", 
             RowBox[{"3", " ", "d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "92"}], "+", 
                RowBox[{"21", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
           SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}], "-", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["m", "1", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"box", " ", 
           RowBox[{"(", 
            RowBox[{"1953", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1882"}], "+", 
                RowBox[{"481", " ", "d"}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"365", "+", 
             RowBox[{"3", " ", "d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "92"}], "+", 
                RowBox[{"21", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
           SubsuperscriptBox["m", "2", "2"]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"365", "+", 
             RowBox[{"3", " ", "d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "92"}], "+", 
                RowBox[{"21", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
           SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["m", "2", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["box", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3129", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3056"}], "+", 
                RowBox[{"815", " ", "d"}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", "box", " ", 
           RowBox[{"(", 
            RowBox[{"1729", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1402"}], "+", 
                RowBox[{"225", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
           SubsuperscriptBox["m", "3", "2"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"775", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "460"}], "+", 
                RowBox[{"77", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
           SubsuperscriptBox["m", "3", "4"]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["m", "2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           SuperscriptBox["box", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"47", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "42"}], "+", 
                RowBox[{"19", " ", "d"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["box", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2221", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1888"}], "+", 
                RowBox[{"267", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
           SubsuperscriptBox["m", "3", "2"]}], "+", 
          RowBox[{"box", " ", 
           RowBox[{"(", 
            RowBox[{"1729", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1402"}], "+", 
                RowBox[{"225", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
           SubsuperscriptBox["m", "3", "4"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"365", "+", 
             RowBox[{"3", " ", "d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "92"}], "+", 
                RowBox[{"21", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
           SubsuperscriptBox["m", "3", "6"]}]}], ")"}]}], "+", 
       RowBox[{
        SubsuperscriptBox["m", "1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["box", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3129", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3056"}], "+", 
                RowBox[{"815", " ", "d"}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{"775", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "460"}], "+", 
                RowBox[{"77", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
           SubsuperscriptBox["m", "2", "4"]}], "+", 
          RowBox[{"4", " ", "box", " ", 
           RowBox[{"(", 
            RowBox[{"1729", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1402"}], "+", 
                RowBox[{"225", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
           SubsuperscriptBox["m", "3", "2"]}], "-", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{"775", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "460"}], "+", 
                RowBox[{"77", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
           SubsuperscriptBox["m", "3", "4"]}], "+", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["m", "2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"box", " ", 
              RowBox[{"(", 
               RowBox[{"1729", "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1402"}], "+", 
                   RowBox[{"225", " ", "d"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"243", "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "332"}], "+", 
                   RowBox[{"65", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
              SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["m", "1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           SuperscriptBox["box", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"47", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "42"}], "+", 
                RowBox[{"19", " ", "d"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"365", "+", 
             RowBox[{"3", " ", "d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "92"}], "+", 
                RowBox[{"21", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
           SubsuperscriptBox["m", "2", "6"]}], "+", 
          RowBox[{
           SuperscriptBox["box", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2221", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1888"}], "+", 
                RowBox[{"267", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
           SubsuperscriptBox["m", "3", "2"]}], "+", 
          RowBox[{"box", " ", 
           RowBox[{"(", 
            RowBox[{"1729", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1402"}], "+", 
                RowBox[{"225", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
           SubsuperscriptBox["m", "3", "4"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"365", "+", 
             RowBox[{"3", " ", "d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "92"}], "+", 
                RowBox[{"21", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
           SubsuperscriptBox["m", "3", "6"]}], "+", 
          RowBox[{
           SubsuperscriptBox["m", "2", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"box", " ", 
              RowBox[{"(", 
               RowBox[{"1729", "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1402"}], "+", 
                   RowBox[{"225", " ", "d"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"243", "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "332"}], "+", 
                   RowBox[{"65", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
              SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SubsuperscriptBox["m", "2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["box", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2221", "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1888"}], "+", 
                   RowBox[{"267", " ", "d"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", "box", " ", 
              RowBox[{"(", 
               RowBox[{"1673", "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1674"}], "+", 
                   RowBox[{"361", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
              SubsuperscriptBox["m", "3", "2"]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"243", "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "332"}], "+", 
                   RowBox[{"65", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
              SubsuperscriptBox["m", "3", "4"]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}], "+", 
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["x", "8"], "**", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "13"}], "+", 
          RowBox[{"7", " ", "d"}]}], ")"}], " ", 
        SubsuperscriptBox["m", "1", "10"]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "13"}], "+", 
          RowBox[{"7", " ", "d"}]}], ")"}], " ", 
        SubsuperscriptBox["m", "2", "10"]}], "+", 
       RowBox[{
        SubsuperscriptBox["m", "2", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", "box", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "24"}], "+", 
             RowBox[{"13", " ", "d"}]}], ")"}]}], "+", 
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{"13", "-", 
             RowBox[{"7", " ", "d"}]}], ")"}], " ", 
           SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SubsuperscriptBox["m", "1", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", "box", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "24"}], "+", 
             RowBox[{"13", " ", "d"}]}], ")"}]}], "+", 
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{"13", "-", 
             RowBox[{"7", " ", "d"}]}], ")"}], " ", 
           SubsuperscriptBox["m", "2", "2"]}], "+", 
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{"13", "-", 
             RowBox[{"7", " ", "d"}]}], ")"}], " ", 
           SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["m", "2", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["box", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "135"}], "+", 
             RowBox[{"73", " ", "d"}]}], ")"}]}], "+", 
          RowBox[{"8", " ", "box", " ", 
           RowBox[{"(", 
            RowBox[{"17", "-", 
             RowBox[{"9", " ", "d"}]}], ")"}], " ", 
           SubsuperscriptBox["m", "3", "2"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "13"}], "+", 
             RowBox[{"7", " ", "d"}]}], ")"}], " ", 
           SubsuperscriptBox["m", "3", "4"]}]}], ")"}]}], "+", 
       RowBox[{
        SubsuperscriptBox["m", "3", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"box", "+", 
           SubsuperscriptBox["m", "3", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["box", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "d"}], ")"}]}], "+", 
          RowBox[{"2", " ", "box", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "57"}], "+", 
             RowBox[{"31", " ", "d"}]}], ")"}], " ", 
           SubsuperscriptBox["m", "3", "2"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "13"}], "+", 
             RowBox[{"7", " ", "d"}]}], ")"}], " ", 
           SubsuperscriptBox["m", "3", "4"]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["m", "2", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["box", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "15"}], "+", 
             RowBox[{"8", " ", "d"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["box", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"111", "-", 
             RowBox[{"65", " ", "d"}]}], ")"}], " ", 
           SubsuperscriptBox["m", "3", "2"]}], "+", 
          RowBox[{"40", " ", "box", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
           SubsuperscriptBox["m", "3", "4"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "13"}], "+", 
             RowBox[{"7", " ", "d"}]}], ")"}], " ", 
           SubsuperscriptBox["m", "3", "6"]}]}], ")"}]}], "+", 
       RowBox[{
        SubsuperscriptBox["m", "2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["box", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "d"}], ")"}]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["box", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"12", "-", 
             RowBox[{"7", " ", "d"}]}], ")"}], " ", 
           SubsuperscriptBox["m", "3", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["box", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"111", "-", 
             RowBox[{"65", " ", "d"}]}], ")"}], " ", 
           SubsuperscriptBox["m", "3", "4"]}], "+", 
          RowBox[{"16", " ", "box", " ", 
           RowBox[{"(", 
            RowBox[{"17", "-", 
             RowBox[{"9", " ", "d"}]}], ")"}], " ", 
           SubsuperscriptBox["m", "3", "6"]}], "+", 
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{"13", "-", 
             RowBox[{"7", " ", "d"}]}], ")"}], " ", 
           SubsuperscriptBox["m", "3", "8"]}]}], ")"}]}], "+", 
       RowBox[{
        SubsuperscriptBox["m", "1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["box", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "d"}], ")"}]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["box", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"12", "-", 
             RowBox[{"7", " ", "d"}]}], ")"}], " ", 
           SubsuperscriptBox["m", "2", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["box", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"111", "-", 
             RowBox[{"65", " ", "d"}]}], ")"}], " ", 
           SubsuperscriptBox["m", "2", "4"]}], "+", 
          RowBox[{"16", " ", "box", " ", 
           RowBox[{"(", 
            RowBox[{"17", "-", 
             RowBox[{"9", " ", "d"}]}], ")"}], " ", 
           SubsuperscriptBox["m", "2", "6"]}], "+", 
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{"13", "-", 
             RowBox[{"7", " ", "d"}]}], ")"}], " ", 
           SubsuperscriptBox["m", "2", "8"]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["box", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"12", "-", 
                RowBox[{"7", " ", "d"}]}], ")"}]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["box", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"41", "-", 
                RowBox[{"23", " ", "d"}]}], ")"}], " ", 
              SubsuperscriptBox["m", "2", "2"]}], "+", 
             RowBox[{"12", " ", "box", " ", 
              RowBox[{"(", 
               RowBox[{"11", "-", 
                RowBox[{"7", " ", "d"}]}], ")"}], " ", 
              SubsuperscriptBox["m", "2", "4"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "81"}], "+", 
                RowBox[{"51", " ", "d"}]}], ")"}], " ", 
              SubsuperscriptBox["m", "2", "6"]}]}], ")"}], " ", 
           SubsuperscriptBox["m", "3", "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["box", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"111", "-", 
                RowBox[{"65", " ", "d"}]}], ")"}]}], "+", 
             RowBox[{"24", " ", "box", " ", 
              RowBox[{"(", 
               RowBox[{"11", "-", 
                RowBox[{"7", " ", "d"}]}], ")"}], " ", 
              SubsuperscriptBox["m", "2", "2"]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"69", "-", 
                RowBox[{"47", " ", "d"}]}], ")"}], " ", 
              SubsuperscriptBox["m", "2", "4"]}]}], ")"}], " ", 
           SubsuperscriptBox["m", "3", "4"]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "box", " ", 
              RowBox[{"(", 
               RowBox[{"17", "-", 
                RowBox[{"9", " ", "d"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "81"}], "+", 
                RowBox[{"51", " ", "d"}]}], ")"}], " ", 
              SubsuperscriptBox["m", "2", "2"]}]}], ")"}], " ", 
           SubsuperscriptBox["m", "3", "6"]}], "+", 
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{"13", "-", 
             RowBox[{"7", " ", "d"}]}], ")"}], " ", 
           SubsuperscriptBox["m", "3", "8"]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["m", "1", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["box", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "135"}], "+", 
             RowBox[{"73", " ", "d"}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "13"}], "+", 
             RowBox[{"7", " ", "d"}]}], ")"}], " ", 
           SubsuperscriptBox["m", "2", "4"]}], "+", 
          RowBox[{"8", " ", "box", " ", 
           RowBox[{"(", 
            RowBox[{"17", "-", 
             RowBox[{"9", " ", "d"}]}], ")"}], " ", 
           SubsuperscriptBox["m", "3", "2"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "13"}], "+", 
             RowBox[{"7", " ", "d"}]}], ")"}], " ", 
           SubsuperscriptBox["m", "3", "4"]}], "+", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["m", "2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "box", " ", 
              RowBox[{"(", 
               RowBox[{"17", "-", 
                RowBox[{"9", " ", "d"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "81"}], "+", 
                RowBox[{"51", " ", "d"}]}], ")"}], " ", 
              SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["m", "1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["box", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "15"}], "+", 
             RowBox[{"8", " ", "d"}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "13"}], "+", 
             RowBox[{"7", " ", "d"}]}], ")"}], " ", 
           SubsuperscriptBox["m", "2", "6"]}], "+", 
          RowBox[{
           SuperscriptBox["box", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"111", "-", 
             RowBox[{"65", " ", "d"}]}], ")"}], " ", 
           SubsuperscriptBox["m", "3", "2"]}], "+", 
          RowBox[{"40", " ", "box", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
           SubsuperscriptBox["m", "3", "4"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "13"}], "+", 
             RowBox[{"7", " ", "d"}]}], ")"}], " ", 
           SubsuperscriptBox["m", "3", "6"]}], "+", 
          RowBox[{
           SubsuperscriptBox["m", "2", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"40", " ", "box", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "d"}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"69", "-", 
                RowBox[{"47", " ", "d"}]}], ")"}], " ", 
              SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SubsuperscriptBox["m", "2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["box", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"111", "-", 
                RowBox[{"65", " ", "d"}]}], ")"}]}], "+", 
             RowBox[{"24", " ", "box", " ", 
              RowBox[{"(", 
               RowBox[{"11", "-", 
                RowBox[{"7", " ", "d"}]}], ")"}], " ", 
              SubsuperscriptBox["m", "3", "2"]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"69", "-", 
                RowBox[{"47", " ", "d"}]}], ")"}], " ", 
              SubsuperscriptBox["m", "3", "4"]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}], "+", 
   RowBox[{
    SuperscriptBox["x", "2"], "**", "lambda", "**", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "12"}], " ", 
       SuperscriptBox["box", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12"}], "+", 
         RowBox[{"11", " ", "d"}]}], ")"}]}], "-", 
      RowBox[{"24", " ", "box", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"390", "-", 
         RowBox[{"401", " ", "d"}], "+", 
         RowBox[{"34", " ", 
          SuperscriptBox["d", "2"]}], "+", 
         SuperscriptBox["d", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["m", "1", "2"], "+", 
         SubsuperscriptBox["m", "2", "2"], "+", 
         SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "528"}], " ", 
          SubsuperscriptBox["m", "1", "4"]}], "+", 
         RowBox[{"619", " ", "d", " ", 
          SubsuperscriptBox["m", "1", "4"]}], "-", 
         RowBox[{"124", " ", 
          SuperscriptBox["d", "2"], " ", 
          SubsuperscriptBox["m", "1", "4"]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["d", "3"], " ", 
          SubsuperscriptBox["m", "1", "4"]}], "-", 
         RowBox[{"888", " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "2", "2"]}], "+", 
         RowBox[{"1018", " ", "d", " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "2", "2"]}], "-", 
         RowBox[{"304", " ", 
          SuperscriptBox["d", "2"], " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "2", "2"]}], "+", 
         RowBox[{"30", " ", 
          SuperscriptBox["d", "3"], " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "2", "2"]}], "-", 
         RowBox[{"528", " ", 
          SubsuperscriptBox["m", "2", "4"]}], "+", 
         RowBox[{"619", " ", "d", " ", 
          SubsuperscriptBox["m", "2", "4"]}], "-", 
         RowBox[{"124", " ", 
          SuperscriptBox["d", "2"], " ", 
          SubsuperscriptBox["m", "2", "4"]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["d", "3"], " ", 
          SubsuperscriptBox["m", "2", "4"]}], "-", 
         RowBox[{"888", " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "+", 
         RowBox[{"1018", " ", "d", " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "-", 
         RowBox[{"304", " ", 
          SuperscriptBox["d", "2"], " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "+", 
         RowBox[{"30", " ", 
          SuperscriptBox["d", "3"], " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "-", 
         RowBox[{"888", " ", 
          SubsuperscriptBox["m", "2", "2"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "+", 
         RowBox[{"1018", " ", "d", " ", 
          SubsuperscriptBox["m", "2", "2"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "-", 
         RowBox[{"304", " ", 
          SuperscriptBox["d", "2"], " ", 
          SubsuperscriptBox["m", "2", "2"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "+", 
         RowBox[{"30", " ", 
          SuperscriptBox["d", "3"], " ", 
          SubsuperscriptBox["m", "2", "2"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "-", 
         RowBox[{"528", " ", 
          SubsuperscriptBox["m", "3", "4"]}], "+", 
         RowBox[{"619", " ", "d", " ", 
          SubsuperscriptBox["m", "3", "4"]}], "-", 
         RowBox[{"124", " ", 
          SuperscriptBox["d", "2"], " ", 
          SubsuperscriptBox["m", "3", "4"]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["d", "3"], " ", 
          SubsuperscriptBox["m", "3", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["x", "4"], "**", "lambda", "**", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "12"}], " ", 
       SuperscriptBox["box", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "d"}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["box", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "459"}], "+", 
         RowBox[{"1034", " ", "d"}], "-", 
         RowBox[{"357", " ", 
          SuperscriptBox["d", "2"]}], "+", 
         RowBox[{"70", " ", 
          SuperscriptBox["d", "3"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["m", "1", "2"], "+", 
         SubsuperscriptBox["m", "2", "2"], "+", 
         SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "+", 
      RowBox[{"4", " ", "box", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3201"}], " ", 
          SubsuperscriptBox["m", "1", "4"]}], "+", 
         RowBox[{"4446", " ", "d", " ", 
          SubsuperscriptBox["m", "1", "4"]}], "-", 
         RowBox[{"1587", " ", 
          SuperscriptBox["d", "2"], " ", 
          SubsuperscriptBox["m", "1", "4"]}], "+", 
         RowBox[{"222", " ", 
          SuperscriptBox["d", "3"], " ", 
          SubsuperscriptBox["m", "1", "4"]}], "+", 
         RowBox[{"4298", " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "2", "2"]}], "-", 
         RowBox[{"3564", " ", "d", " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "2", "2"]}], "+", 
         RowBox[{"574", " ", 
          SuperscriptBox["d", "2"], " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "2", "2"]}], "+", 
         RowBox[{"84", " ", 
          SuperscriptBox["d", "3"], " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "2", "2"]}], "-", 
         RowBox[{"3201", " ", 
          SubsuperscriptBox["m", "2", "4"]}], "+", 
         RowBox[{"4446", " ", "d", " ", 
          SubsuperscriptBox["m", "2", "4"]}], "-", 
         RowBox[{"1587", " ", 
          SuperscriptBox["d", "2"], " ", 
          SubsuperscriptBox["m", "2", "4"]}], "+", 
         RowBox[{"222", " ", 
          SuperscriptBox["d", "3"], " ", 
          SubsuperscriptBox["m", "2", "4"]}], "+", 
         RowBox[{"4298", " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "-", 
         RowBox[{"3564", " ", "d", " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "+", 
         RowBox[{"574", " ", 
          SuperscriptBox["d", "2"], " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "+", 
         RowBox[{"84", " ", 
          SuperscriptBox["d", "3"], " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "+", 
         RowBox[{"4298", " ", 
          SubsuperscriptBox["m", "2", "2"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "-", 
         RowBox[{"3564", " ", "d", " ", 
          SubsuperscriptBox["m", "2", "2"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "+", 
         RowBox[{"574", " ", 
          SuperscriptBox["d", "2"], " ", 
          SubsuperscriptBox["m", "2", "2"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "+", 
         RowBox[{"84", " ", 
          SuperscriptBox["d", "3"], " ", 
          SubsuperscriptBox["m", "2", "2"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "-", 
         RowBox[{"3201", " ", 
          SubsuperscriptBox["m", "3", "4"]}], "+", 
         RowBox[{"4446", " ", "d", " ", 
          SubsuperscriptBox["m", "3", "4"]}], "-", 
         RowBox[{"1587", " ", 
          SuperscriptBox["d", "2"], " ", 
          SubsuperscriptBox["m", "3", "4"]}], "+", 
         RowBox[{"222", " ", 
          SuperscriptBox["d", "3"], " ", 
          SubsuperscriptBox["m", "3", "4"]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2805"}], " ", 
          SubsuperscriptBox["m", "1", "6"]}], "+", 
         RowBox[{"3526", " ", "d", " ", 
          SubsuperscriptBox["m", "1", "6"]}], "-", 
         RowBox[{"1203", " ", 
          SuperscriptBox["d", "2"], " ", 
          SubsuperscriptBox["m", "1", "6"]}], "+", 
         RowBox[{"146", " ", 
          SuperscriptBox["d", "3"], " ", 
          SubsuperscriptBox["m", "1", "6"]}], "+", 
         RowBox[{"2421", " ", 
          SubsuperscriptBox["m", "1", "4"], " ", 
          SubsuperscriptBox["m", "2", "2"]}], "-", 
         RowBox[{"2694", " ", "d", " ", 
          SubsuperscriptBox["m", "1", "4"], " ", 
          SubsuperscriptBox["m", "2", "2"]}], "+", 
         RowBox[{"627", " ", 
          SuperscriptBox["d", "2"], " ", 
          SubsuperscriptBox["m", "1", "4"], " ", 
          SubsuperscriptBox["m", "2", "2"]}], "-", 
         RowBox[{"18", " ", 
          SuperscriptBox["d", "3"], " ", 
          SubsuperscriptBox["m", "1", "4"], " ", 
          SubsuperscriptBox["m", "2", "2"]}], "+", 
         RowBox[{"2421", " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "2", "4"]}], "-", 
         RowBox[{"2694", " ", "d", " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "2", "4"]}], "+", 
         RowBox[{"627", " ", 
          SuperscriptBox["d", "2"], " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "2", "4"]}], "-", 
         RowBox[{"18", " ", 
          SuperscriptBox["d", "3"], " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "2", "4"]}], "-", 
         RowBox[{"2805", " ", 
          SubsuperscriptBox["m", "2", "6"]}], "+", 
         RowBox[{"3526", " ", "d", " ", 
          SubsuperscriptBox["m", "2", "6"]}], "-", 
         RowBox[{"1203", " ", 
          SuperscriptBox["d", "2"], " ", 
          SubsuperscriptBox["m", "2", "6"]}], "+", 
         RowBox[{"146", " ", 
          SuperscriptBox["d", "3"], " ", 
          SubsuperscriptBox["m", "2", "6"]}], "+", 
         RowBox[{"2421", " ", 
          SubsuperscriptBox["m", "1", "4"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "-", 
         RowBox[{"2694", " ", "d", " ", 
          SubsuperscriptBox["m", "1", "4"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "+", 
         RowBox[{"627", " ", 
          SuperscriptBox["d", "2"], " ", 
          SubsuperscriptBox["m", "1", "4"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "-", 
         RowBox[{"18", " ", 
          SuperscriptBox["d", "3"], " ", 
          SubsuperscriptBox["m", "1", "4"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "+", 
         RowBox[{"17694", " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "2", "2"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "-", 
         RowBox[{"16260", " ", "d", " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "2", "2"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "+", 
         RowBox[{"5778", " ", 
          SuperscriptBox["d", "2"], " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "2", "2"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "-", 
         RowBox[{"588", " ", 
          SuperscriptBox["d", "3"], " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "2", "2"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "+", 
         RowBox[{"2421", " ", 
          SubsuperscriptBox["m", "2", "4"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "-", 
         RowBox[{"2694", " ", "d", " ", 
          SubsuperscriptBox["m", "2", "4"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "+", 
         RowBox[{"627", " ", 
          SuperscriptBox["d", "2"], " ", 
          SubsuperscriptBox["m", "2", "4"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "-", 
         RowBox[{"18", " ", 
          SuperscriptBox["d", "3"], " ", 
          SubsuperscriptBox["m", "2", "4"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "+", 
         RowBox[{"2421", " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "3", "4"]}], "-", 
         RowBox[{"2694", " ", "d", " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "3", "4"]}], "+", 
         RowBox[{"627", " ", 
          SuperscriptBox["d", "2"], " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "3", "4"]}], "-", 
         RowBox[{"18", " ", 
          SuperscriptBox["d", "3"], " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "3", "4"]}], "+", 
         RowBox[{"2421", " ", 
          SubsuperscriptBox["m", "2", "2"], " ", 
          SubsuperscriptBox["m", "3", "4"]}], "-", 
         RowBox[{"2694", " ", "d", " ", 
          SubsuperscriptBox["m", "2", "2"], " ", 
          SubsuperscriptBox["m", "3", "4"]}], "+", 
         RowBox[{"627", " ", 
          SuperscriptBox["d", "2"], " ", 
          SubsuperscriptBox["m", "2", "2"], " ", 
          SubsuperscriptBox["m", "3", "4"]}], "-", 
         RowBox[{"18", " ", 
          SuperscriptBox["d", "3"], " ", 
          SubsuperscriptBox["m", "2", "2"], " ", 
          SubsuperscriptBox["m", "3", "4"]}], "-", 
         RowBox[{"2805", " ", 
          SubsuperscriptBox["m", "3", "6"]}], "+", 
         RowBox[{"3526", " ", "d", " ", 
          SubsuperscriptBox["m", "3", "6"]}], "-", 
         RowBox[{"1203", " ", 
          SuperscriptBox["d", "2"], " ", 
          SubsuperscriptBox["m", "3", "6"]}], "+", 
         RowBox[{"146", " ", 
          SuperscriptBox["d", "3"], " ", 
          SubsuperscriptBox["m", "3", "6"]}]}], ")"}]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["x", "6"], "**", "lambda", "**", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"16", " ", 
       SuperscriptBox["box", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"4", " ", "d"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["m", "1", "2"], "+", 
         SubsuperscriptBox["m", "2", "2"], "+", 
         SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["box", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "87"}], " ", 
          SubsuperscriptBox["m", "1", "4"]}], "+", 
         RowBox[{"56", " ", "d", " ", 
          SubsuperscriptBox["m", "1", "4"]}], "+", 
         RowBox[{"142", " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "2", "2"]}], "-", 
         RowBox[{"64", " ", "d", " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "2", "2"]}], "-", 
         RowBox[{"87", " ", 
          SubsuperscriptBox["m", "2", "4"]}], "+", 
         RowBox[{"56", " ", "d", " ", 
          SubsuperscriptBox["m", "2", "4"]}], "+", 
         RowBox[{"142", " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "-", 
         RowBox[{"64", " ", "d", " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "+", 
         RowBox[{"142", " ", 
          SubsuperscriptBox["m", "2", "2"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "-", 
         RowBox[{"64", " ", "d", " ", 
          SubsuperscriptBox["m", "2", "2"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "-", 
         RowBox[{"87", " ", 
          SubsuperscriptBox["m", "3", "4"]}], "+", 
         RowBox[{"56", " ", "d", " ", 
          SubsuperscriptBox["m", "3", "4"]}]}], ")"}]}], "+", 
      RowBox[{"16", " ", "box", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["m", "1", "2"], "+", 
         SubsuperscriptBox["m", "2", "2"], "+", 
         SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "141"}], " ", 
          SubsuperscriptBox["m", "1", "4"]}], "+", 
         RowBox[{"84", " ", "d", " ", 
          SubsuperscriptBox["m", "1", "4"]}], "+", 
         RowBox[{"266", " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "2", "2"]}], "-", 
         RowBox[{"136", " ", "d", " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "2", "2"]}], "-", 
         RowBox[{"141", " ", 
          SubsuperscriptBox["m", "2", "4"]}], "+", 
         RowBox[{"84", " ", "d", " ", 
          SubsuperscriptBox["m", "2", "4"]}], "+", 
         RowBox[{"266", " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "-", 
         RowBox[{"136", " ", "d", " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "+", 
         RowBox[{"266", " ", 
          SubsuperscriptBox["m", "2", "2"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "-", 
         RowBox[{"136", " ", "d", " ", 
          SubsuperscriptBox["m", "2", "2"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "-", 
         RowBox[{"141", " ", 
          SubsuperscriptBox["m", "3", "4"]}], "+", 
         RowBox[{"84", " ", "d", " ", 
          SubsuperscriptBox["m", "3", "4"]}]}], ")"}]}], "+", 
      RowBox[{"16", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "57"}], " ", 
          SubsuperscriptBox["m", "1", "8"]}], "+", 
         RowBox[{"32", " ", "d", " ", 
          SubsuperscriptBox["m", "1", "8"]}], "+", 
         RowBox[{"108", " ", 
          SubsuperscriptBox["m", "1", "6"], " ", 
          SubsuperscriptBox["m", "2", "2"]}], "-", 
         RowBox[{"48", " ", "d", " ", 
          SubsuperscriptBox["m", "1", "6"], " ", 
          SubsuperscriptBox["m", "2", "2"]}], "-", 
         RowBox[{"102", " ", 
          SubsuperscriptBox["m", "1", "4"], " ", 
          SubsuperscriptBox["m", "2", "4"]}], "+", 
         RowBox[{"32", " ", "d", " ", 
          SubsuperscriptBox["m", "1", "4"], " ", 
          SubsuperscriptBox["m", "2", "4"]}], "+", 
         RowBox[{"108", " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "2", "6"]}], "-", 
         RowBox[{"48", " ", "d", " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "2", "6"]}], "-", 
         RowBox[{"57", " ", 
          SubsuperscriptBox["m", "2", "8"]}], "+", 
         RowBox[{"32", " ", "d", " ", 
          SubsuperscriptBox["m", "2", "8"]}], "+", 
         RowBox[{"108", " ", 
          SubsuperscriptBox["m", "1", "6"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "-", 
         RowBox[{"48", " ", "d", " ", 
          SubsuperscriptBox["m", "1", "6"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "+", 
         RowBox[{"132", " ", 
          SubsuperscriptBox["m", "1", "4"], " ", 
          SubsuperscriptBox["m", "2", "2"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "-", 
         RowBox[{"48", " ", "d", " ", 
          SubsuperscriptBox["m", "1", "4"], " ", 
          SubsuperscriptBox["m", "2", "2"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "+", 
         RowBox[{"132", " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "2", "4"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "-", 
         RowBox[{"48", " ", "d", " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "2", "4"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "+", 
         RowBox[{"108", " ", 
          SubsuperscriptBox["m", "2", "6"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "-", 
         RowBox[{"48", " ", "d", " ", 
          SubsuperscriptBox["m", "2", "6"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "-", 
         RowBox[{"102", " ", 
          SubsuperscriptBox["m", "1", "4"], " ", 
          SubsuperscriptBox["m", "3", "4"]}], "+", 
         RowBox[{"32", " ", "d", " ", 
          SubsuperscriptBox["m", "1", "4"], " ", 
          SubsuperscriptBox["m", "3", "4"]}], "+", 
         RowBox[{"132", " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "2", "2"], " ", 
          SubsuperscriptBox["m", "3", "4"]}], "-", 
         RowBox[{"48", " ", "d", " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "2", "2"], " ", 
          SubsuperscriptBox["m", "3", "4"]}], "-", 
         RowBox[{"102", " ", 
          SubsuperscriptBox["m", "2", "4"], " ", 
          SubsuperscriptBox["m", "3", "4"]}], "+", 
         RowBox[{"32", " ", "d", " ", 
          SubsuperscriptBox["m", "2", "4"], " ", 
          SubsuperscriptBox["m", "3", "4"]}], "+", 
         RowBox[{"108", " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "3", "6"]}], "-", 
         RowBox[{"48", " ", "d", " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "3", "6"]}], "+", 
         RowBox[{"108", " ", 
          SubsuperscriptBox["m", "2", "2"], " ", 
          SubsuperscriptBox["m", "3", "6"]}], "-", 
         RowBox[{"48", " ", "d", " ", 
          SubsuperscriptBox["m", "2", "2"], " ", 
          SubsuperscriptBox["m", "3", "6"]}], "-", 
         RowBox[{"57", " ", 
          SubsuperscriptBox["m", "3", "8"]}], "+", 
         RowBox[{"32", " ", "d", " ", 
          SubsuperscriptBox["m", "3", "8"]}]}], ")"}]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["x", "8"], "**", "lambda", "**", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"128", " ", 
       SuperscriptBox["box", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["m", "1"], "-", 
         SubscriptBox["m", "2"], "-", 
         SubscriptBox["m", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["m", "1"], "+", 
         SubscriptBox["m", "2"], "-", 
         SubscriptBox["m", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["m", "1"], "-", 
         SubscriptBox["m", "2"], "+", 
         SubscriptBox["m", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["m", "1"], "+", 
         SubscriptBox["m", "2"], "+", 
         SubscriptBox["m", "3"]}], ")"}]}], "+", 
      RowBox[{"384", " ", 
       SuperscriptBox["box", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["m", "1"], "-", 
         SubscriptBox["m", "2"], "-", 
         SubscriptBox["m", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["m", "1"], "+", 
         SubscriptBox["m", "2"], "-", 
         SubscriptBox["m", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["m", "1"], "-", 
         SubscriptBox["m", "2"], "+", 
         SubscriptBox["m", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["m", "1"], "+", 
         SubscriptBox["m", "2"], "+", 
         SubscriptBox["m", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["m", "1", "2"], "+", 
         SubsuperscriptBox["m", "2", "2"], "+", 
         SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "+", 
      RowBox[{"128", " ", "box", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["m", "1"], "-", 
         SubscriptBox["m", "2"], "-", 
         SubscriptBox["m", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["m", "1"], "+", 
         SubscriptBox["m", "2"], "-", 
         SubscriptBox["m", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["m", "1"], "-", 
         SubscriptBox["m", "2"], "+", 
         SubscriptBox["m", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["m", "1"], "+", 
         SubscriptBox["m", "2"], "+", 
         SubscriptBox["m", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SubsuperscriptBox["m", "1", "4"]}], "+", 
         RowBox[{"2", " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "2", "2"]}], "+", 
         RowBox[{"3", " ", 
          SubsuperscriptBox["m", "2", "4"]}], "+", 
         RowBox[{"2", " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "+", 
         RowBox[{"2", " ", 
          SubsuperscriptBox["m", "2", "2"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "+", 
         RowBox[{"3", " ", 
          SubsuperscriptBox["m", "3", "4"]}]}], ")"}]}], "+", 
      RowBox[{"128", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["m", "1"], "-", 
         SubscriptBox["m", "2"], "-", 
         SubscriptBox["m", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["m", "1"], "+", 
         SubscriptBox["m", "2"], "-", 
         SubscriptBox["m", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["m", "1"], "-", 
         SubscriptBox["m", "2"], "+", 
         SubscriptBox["m", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["m", "1"], "+", 
         SubscriptBox["m", "2"], "+", 
         SubscriptBox["m", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["m", "1", "6"], "-", 
         RowBox[{
          SubsuperscriptBox["m", "1", "4"], " ", 
          SubsuperscriptBox["m", "2", "2"]}], "-", 
         RowBox[{
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "2", "4"]}], "+", 
         SubsuperscriptBox["m", "2", "6"], "-", 
         RowBox[{
          SubsuperscriptBox["m", "1", "4"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "+", 
         RowBox[{"10", " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "2", "2"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "-", 
         RowBox[{
          SubsuperscriptBox["m", "2", "4"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "-", 
         RowBox[{
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubsuperscriptBox["m", "3", "4"]}], "-", 
         RowBox[{
          SubsuperscriptBox["m", "2", "2"], " ", 
          SubsuperscriptBox["m", "3", "4"]}], "+", 
         SubsuperscriptBox["m", "3", "6"]}], ")"}]}]}], ")"}]}], "+", 
   RowBox[{"16", " ", 
    RowBox[{
     SuperscriptBox["x", "10"], "**", 
     RowBox[{"(", 
      RowBox[{"box", "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["m", "1"], "+", 
          SubscriptBox["m", "2"], "-", 
          SubscriptBox["m", "3"]}], ")"}], "2"]}], ")"}], "**", 
     RowBox[{"(", 
      RowBox[{"box", "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["m", "1"], "-", 
          SubscriptBox["m", "2"], "+", 
          SubscriptBox["m", "3"]}], ")"}], "2"]}], ")"}], "**", 
     RowBox[{"(", 
      RowBox[{"box", "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["m", "1"]}], "+", 
          SubscriptBox["m", "2"], "+", 
          SubscriptBox["m", "3"]}], ")"}], "2"]}], ")"}], "**", 
     RowBox[{"(", 
      RowBox[{"box", "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["m", "1"], "+", 
          SubscriptBox["m", "2"], "+", 
          SubscriptBox["m", "3"]}], ")"}], "2"]}], ")"}]}], " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["m", "1"], "-", 
      SubscriptBox["m", "2"], "-", 
      SubscriptBox["m", "3"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["m", "1"], "+", 
      SubscriptBox["m", "2"], "-", 
      SubscriptBox["m", "3"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["m", "1"], "-", 
      SubscriptBox["m", "2"], "+", 
      SubscriptBox["m", "3"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["m", "1"], "+", 
      SubscriptBox["m", "2"], "+", 
      SubscriptBox["m", "3"]}], ")"}]}], "-", 
   RowBox[{"24", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "7"}], "+", "d"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", "d"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "d"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{"3", " ", "d"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"box", "+", 
      SubsuperscriptBox["m", "1", "2"], "+", 
      SubsuperscriptBox["m", "2", "2"], "+", 
      SubsuperscriptBox["m", "3", "2"]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8878873813826647`*^9, 3.887887390320797*^9}},
 CellLabel->
  "In[419]:=",ExpressionUUID->"666642c5-3f73-4559-aa0e-cad423ec6e1b"],

Cell[BoxData[""], "Input",ExpressionUUID->"5c15cee0-21f8-4a0a-bf7f-75914bfa19b8"]
}, Closed]]
},
WindowSize->{808, 702},
WindowMargins->{{10, Automatic}, {Automatic, 58}},
FrontEndVersion->"13.1 for Microsoft Windows (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"73df68a8-fbc0-4452-835d-2fe29dc97810"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 206, 4, 69, "Chapter",ExpressionUUID->"8b0db9a7-7584-4d0a-9ddd-ba7c9b535c2e"],
Cell[789, 28, 1297, 31, 86, "Input",ExpressionUUID->"9a5d7f70-e300-485c-9978-cc3ce5d9cf37"],
Cell[2089, 61, 177, 3, 28, "Input",ExpressionUUID->"7a3114c1-e067-48d0-a08e-d6842f16fd59"],
Cell[CellGroupData[{
Cell[2291, 68, 296, 6, 48, "Input",ExpressionUUID->"000cd588-8592-4387-a67f-aaa8ffc1c52b"],
Cell[2590, 76, 255, 6, 32, "Output",ExpressionUUID->"cac29f79-9ece-42c2-ad7f-017fb02184ab"],
Cell[2848, 84, 1176, 38, 52, "Output",ExpressionUUID->"30b06495-6493-4f38-a7c8-b150f7c4d5bf"]
}, Open  ]],
Cell[4039, 125, 656, 12, 48, "Input",ExpressionUUID->"dedf0383-4b10-4c9c-bd49-41526379de24"],
Cell[4698, 139, 435, 8, 28, "Input",ExpressionUUID->"14d90439-a131-4dc7-9299-79d3ce4637b7"],
Cell[5136, 149, 624, 14, 28, "Input",ExpressionUUID->"b662d50f-753d-4aff-88c3-7e7ba59f00c6"],
Cell[5763, 165, 236, 5, 28, "Input",ExpressionUUID->"7c6bd568-a439-4bd5-ade9-f7639bfbadc8"]
}, Closed]],
Cell[CellGroupData[{
Cell[6036, 175, 251, 4, 58, "Chapter",ExpressionUUID->"63428776-96e2-47f9-b40d-feccec554d73"],
Cell[6290, 181, 100080, 2895, 3528, "Input",ExpressionUUID->"9c687728-d88f-4b72-91ed-115c70cee0e3"],
Cell[106373, 3078, 639, 15, 48, "Input",ExpressionUUID->"149ae355-2b03-454d-ba87-794310fe0d5f"],
Cell[107015, 3095, 285, 7, 58, "Input",ExpressionUUID->"cb729e66-1514-494f-96b4-432358693717"],
Cell[107303, 3104, 342, 8, 28, "Input",ExpressionUUID->"7091ced2-f954-4dfc-aaf1-9da5f1a75f52"],
Cell[107648, 3114, 555, 14, 48, "Input",ExpressionUUID->"c9ef4799-d498-43ac-bdb1-eb5199c19c30"],
Cell[108206, 3130, 3825, 105, 210, "Input",ExpressionUUID->"3021b805-48dc-4e3a-8ec8-388f3a445eea"],
Cell[112034, 3237, 1143, 29, 48, "Input",ExpressionUUID->"0e535957-34bf-463a-9eb3-bf879e14af99"],
Cell[113180, 3268, 496, 14, 48, "Input",ExpressionUUID->"5b12880c-369c-40bf-a587-e76beb0af36c"],
Cell[113679, 3284, 42596, 1147, 2120, "Input",ExpressionUUID->"cd572588-629a-4e7e-b6ff-66ee084ff1d2"],
Cell[156278, 4433, 50964, 1346, 2857, "Input",ExpressionUUID->"b6bd03d7-7d00-49a1-94ff-8f48192b992a"],
Cell[207245, 5781, 154, 3, 28, "Input",ExpressionUUID->"b652b6ff-c1de-4618-9988-0b4064383ec4"],
Cell[207402, 5786, 78659, 2133, 2173, "Input",ExpressionUUID->"666642c5-3f73-4559-aa0e-cad423ec6e1b"],
Cell[286064, 7921, 81, 0, 28, "Input",ExpressionUUID->"5c15cee0-21f8-4a0a-bf7f-75914bfa19b8"]
}, Closed]]
}
]
*)


